A package on formal power series

Formal Laurent-Puiseux series are important in many branches of mathematics. This paper presents a {\it Mathematica} implementation of algorithms developed by the author for converting between certain classes of functions and their equivalent representing series. The package {\tt PowerSeries} handles functions of rational, exponential, and hypergeometric type, and enables the user to reproduce most of the results of Hansen's extensive table of series. Subalgorithms of independent significance generate differential equations satisfied by a given function and recurrence equations satisfied by a given sequence.

==> koepf1.m <==
(* Copyright 1992, 1993, 1994 Wolfram Koepf *)

(* %auto-ignore
Thu Mar 31 13:57:54 MET DST 1994
*)

(*:Version: Mathematica 2.0-2.2 *)

(*:Name: PowerSeries *)

(*:Authors:
         Wolfram Koepf, Axel Rennoch, Gregor Stoelting 1992, 1993, 1994.
*)

(*:Keywords:
        ComplexFactor, ComplexApart, Pochhammer,
	SimpleDE, DEOrder, DEtoRE, SimpleRE, PowerSeries, PS, AsymptPowerSeries,
	Convert, SimpByRecursion, FindRecursion, REtoDE, SumtoDE,
	Bateman, Hankel1, Hankel2, KummerM, KummerU, WhittakerM,
	WhittakerW, StruveH, StruveL, Erfc, Abramowitz, NormalIntegral,
	KnuthA, KnuthB,
	ParabolicU, ParabolicD, ParabolicV, 
	(* missing *) ParabolicW, ParabolicE, ParabolicEstar,
	Hypergeometric0F1, Hypergeometric1F0, HypergeometricU, 
	Hypergeometric1F1, Hypergeometric2F0, Hypergeometric2F1,
	psprint, nopsprint, psprintoff,
*)

(*:References:
	Wolfram Koepf: Power Series in Computer Algebra,
	Journal of Symbolic Computation 13 (1992), 581 - 603.
		
	Wolfram Koepf: Algorithmic development of power series. In:
	Artificial intelligence and symbolic mathematical computing,
	J. Calmet and J. A. Campbell, Editors,
	International Conference AISMC-1, Karlsruhe, Germany, August 1992, 
	Proceedings, Lecture Notes in Computer Science 737, 
	Springer-Verlag, Berlin-Heidelberg, 1993, 195-213.

	Wolfram Koepf: Examples for the algorithmic calculation of formal
        Puiseux, Laurent and power series. SIGSAM Bulletin 27 (1993), 20-32.

	Wolfram Koepf, Dieter Schmersau: Bounded nonvanishing functions
	and Bateman functions. Preprint A/31-93 Free University Berlin, 
        Department of Mathematics, 1993. Complex Variables, 1994, to appear.

	Wolfram Koepf, Dieter Schmersau: Spaces of functions satisfying
	simple differential equations. To appear.

	Wolfram Koepf: Algorithmic work with orthogonal polynomials and
	special functions. To appear.
*)
					
(*:Requirements: none. *)

(*:History:
        Version 0.5 by Wolfram Koepf, Axel Rennoch, 1991
        Modified by Wolfram Koepf, March, April 1992.
	Modified by Wolfram Koepf, Gregor Stoelting, October 1992.
	Version 1.0 by Wolfram Koepf, Gregor Stoelting, 1993.
	Release 1.00, Oct 25, 1993 (bugs FindRecursion eliminated)
        Release 1.01, Feb 08, 1994 (hypergeometric functions)
	Release 1.02, Mar 07, 1994 (special functions updated)
	Release 1.03, Mar 15, 1994 (BesselK)
	Release 1.04, Apr 18, 1994 (Knuth, Parabolic, LegendreQ)
*)

(*:Warning: 
	Pochhammer[n,k] is redefined appropriately.
	Gamma[x]*Gamma[1-x] is redefined appropriately.
*)

(*:Aims and Limitations:
        This package can expand meromorphic functions of argument x^p
	with fractional p of certain types into their corresponding 
	Laurent-Puiseux series as a sum of expressions of the form

               Sum[a[k](x-x0)^(m k+s),{k,0,Infinity}] ,

        where m is the 'symmetry number', s is the 'shift number',
	and x0 is the 'point of development'. The following types are 
	supported:

	functions of 'rational type', which are either rational or have a
	rational derivative of some order;

	functions of 'hypergeometric type' where a[k+m]/a[k] is a rational 
	function for some integer m;

	functions of 'explike type' which satisfy a linear homogeneous
	differential equation with constant coefficients. These are the
	functions of the form Sum[p[k,x] Exp[a x],{k,1,n}] where p[k,x] 
	are polynomials in x, and a is complex, or correspondingly sums
	with sines and cosines.

	Further the package is able to convert this procedure, i.e. to
	calculate the generating function of a sequence.
*)

(* globally declared new special functions *)

Unprotect[D]

(* Bateman *)

(* AS (13.6) *)
Bateman::usage = "Bateman[n,x] is the Bateman function given by
Bateman[n,x] ==
(-1)^n*2/Pi*Integrate[Cos[t*Tan[theta]-2*n*theta],{theta,0,Pi/2}]"

Bateman[0,x_]:=E^(-x)

Bateman[1,x_]:=(-2*x)/E^x

Literal[Derivative[0,1][Bateman]]:=
Function[{n,x},
1/x*((n-x)*Bateman[n, x]-(n-1)*Bateman[n-1, x])]

D[Bateman[n_,x_],x_]:= Derivative[0,1][Bateman][n, x]

D[Bateman[n_,x_],{x_,k_}]:=D[D[Bateman[n, x],{x,k-1}],x]/;
(IntegerQ[k] && k>1)

(* Hankel functions *)

(* AS (9.1.3)-(9.1.4) *) 

Hankel1::usage = "Hankel1[n,x] is the first Hankel function,
see Abramowitz/Stegun, (9.1.3)"

Hankel2::usage = "Hankel2[n,x] is the second Hankel function,
see Abramowitz/Stegun, (9.1.4)"

Literal[Derivative[0,1][Hankel1]]:=
Function[{n,x},
(Hankel1[n-1,x] - (n/x) * Hankel1[n,x])
]

D[Hankel1[n_,x_],x_]:= Derivative[0,1][Hankel1][n, x]

D[Hankel1[n_,x_],{x_,k_}]:=D[D[Hankel1[n, x],{x,k-1}],x]/;
(IntegerQ[k] && k>1)

Literal[Derivative[0,1][Hankel2]]:=
Function[{n,x},
(Hankel2[n-1,x] - (n/x) * Hankel2[n,x])
]

D[Hankel2[n_,x_],x_]:= Derivative[0,1][Hankel2][n, x]

D[Hankel2[n_,x_],{x_,k_}]:=D[D[Hankel2[n, x],{x,k-1}],x]/;
(IntegerQ[k] && k>1)

(* Kummer functions *)

(* AS (13.1.2) *)
KummerM::usage = "KummerM[a,b,z] is Kummer's M-function given by
KummerM[a,b,z] == Sum[Pochhammer[a,k]/(Pochhammer[b,k]*k!)*z^k,{k,0,Infinity}],
see Abramowitz/Stegun, (13.1.2)."

Literal[Derivative[0,0,1][KummerM]]:=
Function[{a,b,x},
1/x*((b-a)*KummerM[a-1,b,x]-(b-a-x)*KummerM[a,b,x])]

D[KummerM[n_,m_,x_],x_]:= Derivative[0,0,1][KummerM][n, m, x]

D[KummerM[n_,m_,x_],{x_,k_}]:=D[D[KummerM[n, m, x],{x,k-1}],x]/;
(IntegerQ[k] && k>1)

(* AS (13.1.3) *)
KummerU::usage = "KummerU[a,b,z] is Kummer's U-function given by
KummerU[a,b,z] == Pi/Sin[Pi*b]*(KummerM[a,b,z]/(Gamma[1+a-b]*Gamma[b]) -
 z^(1-b)*KummerM[1+a-b,2-b,z]/(Gamma[a]*Gamma[2-b])), see
Abramowitz/Stegun, (13.1.3)."

Literal[Derivative[0,0,1][KummerU]]:=
Function[{a,b,x},
(- KummerU[a-1,b,x] + (a-b+x)*KummerU[a,b,x])/x]

D[KummerU[n_,m_,x_],x_]:= Derivative[0,0,1][KummerU][n, m, x]

D[KummerU[n_,m_,x_],{x_,k_}]:=D[D[KummerU[n, m, x],{x,k-1}],x]/;
(IntegerQ[k] && k>1)

(* Whittaker functions *)

(* AS (13.1.32) *)
WhittakerM::usage = "WhittakerM[a,b,z] is Whittakers M-function given by
WhittakerM[a,b,z] == E^(-z/2)*z^(1/2+b)*KummerM[1/2+b-a,1+2*b,z], see
Abramowitz/Stegun, (13.1.32)."

Literal[Derivative[0,0,1][WhittakerM]]:=
Function[{n,m,x},
1/(2*x)*((1+2*m-2*n)*WhittakerM[n-1,m,x] + (2*n-x)*WhittakerM[n,m,x])]

D[WhittakerM[n_,m_,x_],x_]:= Derivative[0,0,1][WhittakerM][n, m, x]

(* AS (13.1.33) *)
WhittakerW::usage = "WhittakerW[a,b,z] is Whittakers W-function given by
WhittakerW[a,b,z] == E^(-z/2)*z^(1/2+b)*KummerU[1/2+b-a,1+2*b,z], see
Abramowitz/Stegun, (13.1.33)."

D[WhittakerM[n_,m_,x_],{x_,k_}]:=D[D[WhittakerM[n, m, x],{x,k-1}],x]/;
(IntegerQ[k] && k>1)

Literal[Derivative[0,0,1][WhittakerW]]:=
Function[{n,m,x},
1/(4*x)*((1-4*m^2-4*n+4*n^2)*WhittakerW[n-1,m,x] +
(4*n-2*x)*WhittakerW[n,m,x])]

D[WhittakerW[n_,m_,x_],x_]:= Derivative[0,0,1][WhittakerW][n, m, x]

D[WhittakerW[n_,m_,x_],{x_,k_}]:=D[D[WhittakerW[n, m, x],{x,k-1}],x]/;
(IntegerQ[k] && k>1)

(* Hypergeometric1F0 function *)

Hypergeometric1F0::usage = "Hypergeometric1F0[a,x] is the
hypergeometric function 1F0(a; ; z)."

Literal[Derivative[0,1][Hypergeometric1F0]]:=
Function[{a,x},
a/(1-x)*Hypergeometric1F0[a,x]
]

D[Hypergeometric1F0[a_,x_],x_]:=
Derivative[0,1][Hypergeometric1F0][a,x]

D[Hypergeometric1F0[a_,x_],{x_,k_}]:=
D[D[Hypergeometric1F0[a,x],{x,k-1}],x]/; (IntegerQ[k] && k>1)

(* Hypergeometric2F0 function *)

Hypergeometric2F0::usage = "Hypergeometric2F0[a,b,x] is the
hypergeometric function 2F0(a, b; ; z)."

Literal[Derivative[0,0,1][Hypergeometric2F0]]:=
Function[{a,b,x},
a/x*(Hypergeometric2F0[a+1,b,x]-Hypergeometric2F0[a,b,x])]

D[Hypergeometric2F0[a_,b_,x_],x_]:=
Derivative[0,0,1][Hypergeometric2F0][a,b,x]

D[Hypergeometric2F0[a_,b_,x_],{x_,k_}]:=
D[D[Hypergeometric2F0[a,b,x],{x,k-1}],x]/; (IntegerQ[k] && k>1)

(* Struve functions *)

StruveH::usage = "StruveH[n,x] is the Struve H-function, see
Abramowitz/Stegun, (12.1.3)."

(* AS (12.1.9)-(12.1.10) *)
Literal[Derivative[0,1][StruveH]]:=
Function[{n,x},
(x*StruveH[-1 + n,x] - n*StruveH[n,x])/x
]

D[StruveH[n_,x_],x_]:=Derivative[0,1][StruveH][n, x]

D[StruveH[n_, x_],{x_,k_}]:= D[D[StruveH[n, x],{x,k-1}],x]/;
(IntegerQ[k] && k>1)

StruveL::usage = "StruveL[n,x] is the Struve L-function, see
Abramowitz/Stegun, (12.2.1)."

(* AS (12.2.4)-(12.2.5) *)
Literal[Derivative[0,1][StruveL]]:=
Function[{n,x},
(x*StruveL[-1 + n,x] - n*StruveL[n,x])/x
]

D[StruveL[n_,x_],x_]:=Derivative[0,1][StruveL][n, x]

D[StruveL[n_, x_],{x_,k_}]:= D[D[StruveL[n, x],{x,k-1}],x]/;
(IntegerQ[k] && k>1)

(* Global function declarations corresponding to article *)

(* Airy function *)

Literal[Derivative[0,1][Ai]]:=
Function[{n,x}, Ai[n+1,x]]
D[Ai[n_,x_],x_]:= Derivative[0,1][Ai][n,x]
D[Ai[n_,x_],{x_,k_}]:=D[D[Ai[n,x],{x,k-1}],x]/; (IntegerQ[k] && k>1)

(* Erfc *)
(* AS (7.2) *)
Unprotect[Erfc]

Erfc::usage = 
"Erfc[z] gives the complementary error function erfc(z) == 1 - erf(z).
Erfc[n,z] gives the iterated integrals of the complementary error
function, see Abramowitz/Stegun, (7.2)."

Off[Erfc::argx]
Literal[Derivative[0,1][Erfc]]:=
Function[{n,x}, -Erfc[n-1,x]]
D[Erfc[n_,x_],x_]:= Derivative[0,1][Erfc][n,x]
D[Erfc[n_,x_],{x_,k_}]:=D[D[Erfc[n,x],{x,k-1}],x]/; (IntegerQ[k] && k>1)
Erfc[-1,x_]:=2/Sqrt[Pi]*E^(-x^2)
Erfc[0,x_]:=Erfc[x]
Protect[Erfc]

(* AS (27.5) *)
Abramowitz::usage = "Abramowitz[n,z] is the Abramowitz function given by
Abramowitz[n,z] == Integrate[t^n*Exp[-t^2-z/t],{t,0,Infinity}],
see Abramowitz/Stegun, (27.5)."

Literal[Derivative[0,1][Abramowitz]]:=
Function[{n,x}, -Abramowitz[n-1,x]]
D[Abramowitz[n_,x_],x_]:= Derivative[0,1][Abramowitz][n,x]
D[Abramowitz[n_,x_],{x_,k_}]:=D[D[Abramowitz[n,x],{x,k-1}],x]/; (IntegerQ[k] &&
k>1)

Abramowitz[n_,0]:=Gamma[(n+1)/2]/2

(* NormalIntegral *)
(* AS (26.2.41) *)

NormalIntegral::usage = "NormalIntegral[n,z] is the repeated integral of
the Normal Probability Integral, see Abramowitz/Stegun, (26.2.41)."

Literal[Derivative[0,1][NormalIntegral]]:=
Function[{n,x},-NormalIntegral[n-1,x]]
D[NormalIntegral[n_,x_],x_]:= Derivative[0,1][NormalIntegral][n,x]
D[NormalIntegral[n_,x_],{x_,k_}]:=D[D[NormalIntegral[n,x],{x,k-1}],x]/;
(IntegerQ[k] && k>1)

(* Knuth functions *)

(* Knuth (10.23) *)
Literal[Derivative[0,1][KnuthA]]:=
Function[{n,x},KnuthA[n-2,x]/2-x^2*KnuthA[n,x]/2]
D[KnuthA[n_,x_],x_]:= Derivative[0,1][KnuthA][n,x]
D[KnuthA[n_,x_],{x_,k_}]:=D[D[KnuthA[n,x],{x,k-1}],x]/;
(IntegerQ[k] && k>1)

(* Knuth (10.6) *)
Literal[Derivative[0,1][KnuthB]]:=
Function[{n,x},KnuthB[n-2,x]/2]
D[KnuthB[n_,x_],x_]:= Derivative[0,1][KnuthB][n,x]
D[KnuthB[n_,x_],{x_,k_}]:=D[D[KnuthB[n,x],{x,k-1}],x]/;
(IntegerQ[k] && k>1)

(* AS (19.6.2) *)
Literal[Derivative[0,1][ParabolicU]]:=
Function[{n,x},-ParabolicU[n-1,x]+x/2*ParabolicU[n,x]]
D[ParabolicU[n_,x_],x_]:= Derivative[0,1][ParabolicU][n,x]
D[ParabolicU[n_,x_],{x_,k_}]:=D[D[ParabolicU[n,x],{x,k-1}],x]/;
(IntegerQ[k] && k>1)

(* AS (19.6.5) *)
Literal[Derivative[0,1][ParabolicV]]:=
Function[{n,x},(n-1/2)*ParabolicV[n-1,x]+x/2*ParabolicV[n,x]]
D[ParabolicV[n_,x_],x_]:= Derivative[0,1][ParabolicV][n,x]
D[ParabolicV[n_,x_],{x_,k_}]:=D[D[ParabolicV[n,x],{x,k-1}],x]/;
(IntegerQ[k] && k>1)

(* using AS (19.3.1) *)
Literal[Derivative[0,1][ParabolicD]]:=
Function[{n,x},-ParabolicD[n+1,x]+x/2*ParabolicD[n,x]]
D[ParabolicD[n_,x_],x_]:= Derivative[0,1][ParabolicD][n,x]
D[ParabolicD[n_,x_],{x_,k_}]:=D[D[ParabolicD[n,x],{x,k-1}],x]/;
(IntegerQ[k] && k>1)


Protect[D]

(* PACKAGE *)
BeginPackage["PowerSeries`"]

ComplexFactor::usage = "ComplexFactor[f,x] gives the complex factorization
of the rational expression f with respect to the variable x.\n\n
Example: ComplexFactor[(1-x^2)/(1+x^2),x] results in\n\n
  (-1 + x) (1 + x)\n
-(----------------)\n
  (-I + x) (I + x)"

ComplexApart::usage = "ComplexApart[f,x] gives the complex partial fraction
decomposition of the rational expression f with respect to the variable x.\n\n
Example: ComplexApart[(1-x^2)/(1+x^2),x] results in\n\n
        I        I\n
-1 - ------ + -----\n
     -I + x   I + x"

SimpleDE::usage = "SimpleDE[f,x,n] searches for a homogeneous linear
differential
equation with polynomial coefficients up to order n for the function
f of the variable x, and results in this DE using the symbol F.
If the function is called without third argument, n is set to 5.\n\n
Example: SimpleDE[ArcSin[x]^2,x] results in\n\n
                            2   (3)\n
F'[x] + 3 x F''[x] + (-1 + x ) F   [x] == 0"

DEtoRE::usage = "DEtoRE[de,F,x,a,k] converts the homogeneous linear
differential equation de of the function F[x] with polynomial coefficients
into an equivalent recurrence equation using the general coefficient a[k].
A shortform is DEtoRE[de,F,x].\n\n
Example: DEtoRE[G[t] + G''[t] == 0,G,t,b,n] results in\n\n
b[n] + (1 + n) (2 + n) b[2 + n] == 0"

SimpleRE::usage = "SimpleRE[f,x,a,k] searches for a homogeneous linear
recurrence equation with polynomial coefficients for the formal power series
coefficients of the expression f with respect to the variable x, and results
in this RE using the symbol a[k] for the general coefficient. A shortform is
SimpleRE[f,x]\n\n
Example: SimpleRE[Sin[t],t,b,n] results in\n\n
b[n] + (1 + n) (2 + n) b[2 + n] == 0"

PowerSeries::usage = "PowerSeries[f,x,x0] tries to find a formal power series
expansion for f with respect to the variable x at the point of development x0.
It also works for formal Laurent series (negative exponents), for Puiseux
series (fractional exponents), and in certain cases of
logarithmic singularities. The command PowerSeries[f,x,x0,order] or
PowerSeries[f,{x,x0},order] controls the depth for the search of a differential
equation for f; the order of the differential equation searched for equals
order. Higher values for order will increase the chance to find the solution,
but increases the complexity as
well; default value for order is 5. PS is a shortform for PowerSeries.\n\n
Example: PowerSeries[Sin[x],x,Pi] results in\n\n
          k          1 + 2 k\n
      (-1)  (-Pi + x)\n
Sum[-(----------------------), {k, 0, Infinity}]\n
            (1 + 2 k)!"

PS::usage = PowerSeries::usage 

Convert::usage="Convert[Sum[expr*x^(m*k+b),{k,k0,Infinity}],x] converts
the Laurent-Puiseux series Sum[expr*x^(m*k+b),{k,k0,Infinity}] to its generating
function with respect to the variable x.\n\n
Example: Convert[Sum[(k!)^2/(2k)!x^k,{k,0,Infinity}],x] results in\n\n
                         Sqrt[x]\n
        4 Sqrt[x] ArcSin[-------]\n
  4                         2\n
----- + -------------------------\n
4 - x                 3/2\n
               (4 - x)"

SimpByRecursion::usage=
"SimpByRecursion[expr] simplifies an expression involving special
functions according to known recurrence equations. \n\n
Example: SimpByRecursion[x*BesselI[n+2,x]+2*(1+n)*BesselI[n+1,x]]
results in \n\n
x BesselI[n, x]"

FindRecursion::usage="FindRecursion[expr,k,max,a] finds the homogeneous
recurrence equation with polynomial coefficients of lowest order which
is satisfied by expr depending on k, and results in
this RE using the symbol a. The fourth argument is optional. The maximal
order for the search is max, and if omitted, max=5 is assumed. \n\n
Example: FindRecursion[(-3 - (1/3)^k + 3*(1/2)^k),k] results in\n\n
-a[-3 + k] + 6 a[-2 + k] - 11 a[-1 + k] + 6 a[k] == 0"

DEOrder::usage = "DEOrder[de,y,x] gives the order of the linear differential
equation de formed by the expression y depending on the variable x."

AsymptPowerSeries::usage="AsymptPowerSeries[f,x] tries to find a formal
asymptotic power series expansion for f with respect to the variable x
for x->+Infinity. It also works for formal Laurent series, and in certain
cases of fractional, or logarithmic singularities. The command
AsymptPowerSeries[f,x,order] controls the depth for the search of a
differential equation for f; the order of the differential equation
searched for equals order. Higher values for
order will increase the chance to find the solution, but increases the
complexity as well; default value for order is 5.
\n\n
Example: AsymptPowerSeries[ArcTan[x],x] results in\n\n
               k  1 1 + 2 k\n
           (-1)  (-)\n
Pi                x\n
-- + Sum[-(----------------), {k, 0, Infinity}]\n
2              1 + 2 k"

psprint::usage = "psprint turns on the ps-info messages of the PowerSeries
package."

psprintoff::usage = "psprintoff turns off the ps-info messages of the
PowerSeries package."

nopsprint::usage = "nopsprint turns off the ps-info messages of the
PowerSeries package."

REtoDE::usage = "REtoDE[re,a,k,F,x] converts the homogeneous linear
recurrence equation re of the function a[k] with polynomial coefficients
into an equivalent differential equation using the general function F[x].
A shortform is REtoDE[re,a,k].\n\n
Example: REtoDE[a[k+1]==a[k]+a[k-1],a,k] results in\n\n
                                                     2\n
-2 F[x] - 2 F'[x] - 4 x F'[x] + F''[x] - x F''[x] - x  F''[x] == 0"

SumtoDE::usage = "SumtoDE[Sum[expr*x^k,{k,0,Infinity}],x,max,F] converts
the power series Sum[expr*x^k,{k,0,Infinity}] to a differential equation
using the general function F[x], where max is the order of an intermediate
recurrence equation for the sum coefficients. A shortform is
SumtoDE[Sum[expr*x^k,{k,0,Infinity}],x] where max=5 is assumed.\n\n
Example: SumtoDE[Sum[(k!)^2/(2k)!x^k,{k,0,Infinity}],x] results in\n\n
                                           2\n
F[x] - 2 F'[x] + 3 x F'[x] - 4 x F''[x] + x  F''[x] == 0"

(* PACKAGE *)
Begin["`Private`"]
Unprotect[
ComplexFactor,ComplexApart,SimpleDE,DEtoRE,SimpleRE,
PowerSeries,PS,Convert,SimpByRecursion,FindRecursion,
AsymptPowerSeries,Bateman,psprint,psprintoff,nopsprint,REtoDE,SumtoDE]

(* Version for Mathematica Version 2 *)
psinfo = "ps-info: PowerSeries  version 1.03, Apr 18, 1994"
Print[psinfo]

(* From now on all Print messages only will be printed if the global
variable PSPrintMessages is set to True. By default, this is
not the case. By the command psprint or psinfo you can set
PSPrintMessages to True. *)

PSPrintMessages=False

psprint:=(PSPrintMessages=True;)
psprintoff:=(PSPrintMessages=False;)
nopsprint:=(PSPrintMessages=False;)

asympt = False

(* begin module derivatives  *)

namelist = {
JacobiP, 
GegenbauerC, 
ChebyshevT, 
ChebyshevC,
ChebyshevS, 
ChebyshevTstar, 
ChebyshevUstar, 
ChebyshevU, 
LegendreP,
LegendreQ,
LegendrePstar, 
LaguerreL, 
HermiteH, 
HermiteHe,
BesselI, 
BesselK, 
BesselY, 
BesselJ, 
Hankel1, 
Hankel2, 
Bateman, 
KummerM, 
KummerU,
WhittakerW, 
WhittakerM, 
StruveH, 
StruveL,
Hypergeometric0F1, 
Hypergeometric1F0,
HypergeometricU, 
Hypergeometric1F1,
Hypergeometric2F0, 
Hypergeometric2F1, 
Ai, 
Erfc, 
ExpintegralE, 
Abramowitz, 
NormalIntegral,
KnuthA,
KnuthB,
ParabolicU,
ParabolicD,
ParabolicV,
ParabolicW,
ParabolicE
}

transformspecial1={
BesselI->besselI,
BesselK->besselK,
BesselJ->besselJ,
BesselY->besselY,
JacobiP->jacobiP,
GegenbauerC->gegenbauerC,
ChebyshevT->chebyshevT,
ChebyshevU->chebyshevU,
Global`ChebyshevS->chebyshevS,
Global`ChebyshevC->chebyshevC,
Global`ChebyshevTstar->chebyshevTstar,
Global`ChebyshevUstar->chebyshevUstar,
LegendreP->legendreP,
LegendreQ->legendreQ,
Global`LegendrePstar->legendrePstar,
LaguerreL->laguerreL,
HermiteH->hermiteH,
HermiteHe->hermiteHe,
Global`Hankel1->hankel1,
Global`Hankel2->hankel2,
Global`Bateman->bateman,
Global`KummerM->kummerM,
Global`KummerU->kummerU, (* equals HypergeometricU *)
Global`WhittakerW->whittakerW,
Global`WhittakerM->whittakerM,
Global`StruveH->struveH,
Global`StruveL->struveL,
System`Hypergeometric0F1->hypergeometric0F1,
Global`Hypergeometric1F0->hypergeometric1F0,
System`HypergeometricU->hypergeometricU,
System`Hypergeometric1F1->hypergeometric1F1,
Global`Hypergeometric2F0->hypergeometric2F0,
System`Hypergeometric2F1->hypergeometric2F1,
(* article *)
Global`Ai->ai,
System`Erfc->erfc,
System`ExpIntegralE->expIntegralE,
Global`Abramowitz->abramowitz,
Global`NormalIntegral->normalIntegral,
Global`KnuthA->knuthA,
Global`KnuthB->knuthB,
Global`ParabolicU->parabolicU,
Global`ParabolicD->parabolicD,
Global`ParabolicV->parabolicV,
Global`ParabolicW->parabolicW,
Global`ParabolicE->parabolicE
}

transformspecial2={
besselI->BesselI,
besselK->BesselK,
besselJ->BesselJ,
besselY->BesselY,
jacobiP->JacobiP,
gegenbauerC->GegenbauerC,
chebyshevT->ChebyshevT,
chebyshevU->ChebyshevU,
chebyshevS->Global`ChebyshevS,
chebyshevC->Global`ChebyshevC,
chebyshevTstar->Global`ChebyshevTstar,
chebyshevUstar->Global`ChebyshevUstar,
legendreP->LegendreP,
legendreQ->LegendreQ,
legendrePstar->Global`LegendrePstar,
laguerreL->LaguerreL,
hermiteH->HermiteH,
hermiteHe->HermiteHe,
hankel1->Global`Hankel1,
hankel2->Global`Hankel2,
bateman->Global`Bateman,
kummerM->Global`KummerM,
kummerU->Global`KummerU,
whittakerW->Global`WhittakerW,
whittakerM->Global`WhittakerM,
struveH->Global`StruveH,
struveL->Global`StruveL,
hypergeometric0F1->System`Hypergeometric0F1,
hypergeometric1F0->Global`Hypergeometric1F0,
hypergeometricU->System`HypergeometricU,
hypergeometric1F1->System`Hypergeometric1F1,
hypergeometric2F0->Global`Hypergeometric2F0,
hypergeometric2F1->System`Hypergeometric2F1,
(* article *)
ai->Global`Ai,
erfc->System`Erfc,
expIntegralE->System`ExpIntegralE,
abramowitz->Global`Abramowitz,
normalIntegral->Global`NormalIntegral,
knuthA->Global`KnuthA,
knuthB->Global`KnuthB,
parabolicU->Global`ParabolicU,
parabolicD->Global`ParabolicD,
parabolicV->Global`ParabolicV,
parabolicW->Global`ParabolicW,
parabolicE->Global`ParabolicE
}

laguerreL[n_,x_]:= laguerreL[n,0,x]

legendreP[n_,x_]:= legendreP[n,0,x]

Unprotect[D]

Literal[Derivative[0,1][bateman]]:=
Function[{n,x},
1/x*((n-x)*bateman[n, x]-(n-1)*bateman[n-1, x])]

D[bateman[n_,x_],x_]:= Derivative[0,1][bateman][n, x]

D[bateman[n_,x_],{x_,k_}]:=D[D[bateman[n, x],{x,k-1}],x]/;
(IntegerQ[k] && k>1)


(* AS 22.8.1  *)

Literal[Derivative[0,0,0,1][jacobiP]]:=
Function[{n,a, b, x},
(2*(a + n)*(b + n)*jacobiP[-1 + n, a, b, x])/((a + b + 2*n)*(1 - x^2)) +
(n*(a - b - (a + b + 2*n)*x)*jacobiP[n, a, b, x])/((a + b + 2*n)*(1
-x^2))]
D[jacobiP[n_, a_, b_, x_],x_]:=
Derivative[0,0,0,1][jacobiP][n, a, b, x]

D[jacobiP[n_, a_, b_, x_],{x_,k_}]:= D[D[jacobiP[n, a, b,
x],{x,k-1}],x]/;
(IntegerQ[k] && k>1)



(* AS 22.8.2  *)

Literal[Derivative[0,0,1][gegenbauerC]]:=
Function[{n,a,x},
((-1 + 2*a + n)*gegenbauerC[-1 + n, a, x])/(1 - x^2) -
   (n*x*gegenbauerC[n, a, x])/(1 - x^2)]

D[gegenbauerC[n_,a_,x_],x_]:=
Derivative[0,0,1][gegenbauerC][n, a, x]

D[gegenbauerC[n_,a_,x_],{x_,k_}]:= D[D[gegenbauerC[n, a,
x],{x,k-1}],x]/;
(IntegerQ[k] && k>1)


(* AS 22.8.3 *)

Literal[Derivative[0,1][chebyshevT]]:=
Function[{n,x},
(n*chebyshevT[-1 + n, x])/(1 - x^2) - (n*x*chebyshevT[n, x])/(1 - x^2)]

D[chebyshevT[n_, x_],x_]:=
Derivative[0,1][chebyshevT][n, x]

D[chebyshevT[n_, x_],{x_,k_}]:= D[D[chebyshevT[n, x],{x,k-1}],x]/;
(IntegerQ[k] && k>1)


(* Eigenbau aus AS 22.5.5   *)

Literal[Derivative[0,1][chebyshevC]]:=
Function[{n,x},
(n*chebyshevC[-1 + n, x])/(2*(1 - x^2/4)) - 
   (n*x*chebyshevC[n, x])/(4*(1 - x^2/4))
]

D[chebyshevC[n_, x_],x_]:=
Derivative[0,1][chebyshevC][n, x]

D[chebyshevC[n_, x_],{x_,k_}]:= D[D[chebyshevC[n, x],{x,k-1}],x]/;
(IntegerQ[k] && k>1)


(* Eigenbau aus AS 22.5.9 und 22.5.13 *)

Literal[Derivative[0,1][chebyshevS]]:=
Function[{n,x},
 (2*(1 + n)*chebyshevS[-1 + n, x])/(4 - x^2) + 
   (n*x*chebyshevS[n, x])/(-4 + x^2)
]


D[chebyshevS[n_, x_],x_]:=
Derivative[0,1][chebyshevS][n, x]

D[chebyshevS[n_, x_],{x_,k_}]:= D[D[chebyshevS[n, x],{x,k-1}],x]/;
(IntegerQ[k] && k>1)



(*  Eigenbau aus AS 22.5.14 *)

Literal[Derivative[0,1][chebyshevTstar]]:=
Function[{n,x},
 -((n*chebyshevTstar[-1 + n, x])/(-2*x + 2*x^2)) + 
 (n*(-1 + 2*x))/(-2*x + 2*x^2) *chebyshevTstar[n, x]
]

D[chebyshevTstar[n_, x_],x_]:=
Derivative[0,1][chebyshevTstar][n, x]

D[chebyshevTstar[n_, x_],{x_,k_}]:= D[D[chebyshevTstar[n, x],{x,k-1}],x]/;
(IntegerQ[k] && k>1)



(* Eigenbau aus AS 22.5.15 *)

Literal[Derivative[0,1][chebyshevUstar]]:=
Function[{n,x},
 2*(((1 + n)*chebyshevUstar[-1 + n, x])/(1 - (-1 + 2*x)^2) - 
(n*(-1 + 2*x)*chebyshevUstar[n, x])/(1 - (-1 + 2*x)^2))
 ]

D[chebyshevUstar[n_, x_],x_]:=
Derivative[0,1][chebyshevUstar][n, x]

D[chebyshevUstar[n_, x_],{x_,k_}]:= D[D[chebyshevUstar[n,
x],{x,k-1}],x]/;
(IntegerQ[k] && k>1)



(* 22.8.4  *)

Literal[Derivative[0,1][chebyshevU]]:=
Function[{n,x},
((1 + n)*chebyshevU[-1 + n, x])/(1 - x^2) - (n*x*chebyshevU[n, x])/(1 -
x^2)]

D[chebyshevU[n_, x_],x_]:=
Derivative[0,1][chebyshevU][n, x]

D[chebyshevU[n_, x_],{x_,k_}]:= D[D[chebyshevU[n, x],{x,k-1}],x]/;
(IntegerQ[k] && k>1)



(* 22.8.5 *)

(* WK auf drei Parameter geaendert AS (8.5.4), ist eigentlich
unnoetig, da in Mathematica korrekt *)

(*
Literal[Derivative[0,1][legendreP]]:=
Function[{n,x},
(n*legendreP[-1 + n, x])/(1 - x^2) - (n*x*legendreP[n, x])/(1 - x^2)]

D[legendreP[n_, x_],x_]:=
Derivative[0,1][legendreP][n, x]
 
D[legendreP[n_, x_],{x_,k_}]:= D[D[legendreP[n, x],{x,k-1}],x]/;
(IntegerQ[k] && k>1)
*)

Literal[Derivative[0,0,1][legendreP]]:=
Function[{n,m,x},
(n+m)*legendreP[-1+n,m,x]/(1 - x^2) - (n*x*legendreP[n,m,x])/(1 - x^2)]

D[legendreP[n_,m_,x_],x_]:=
Derivative[0,0,1][legendreP][n,m,x]

D[legendreP[n_,m_,x_],{x_,k_}]:= D[D[legendreP[n,m,x],{x,k-1}],x]/;
(IntegerQ[k] && k>1)


Literal[Derivative[0,0,1][legendreQ]]:=
Function[{n,m,x},
(n+m)*legendreQ[-1+n,m,x]/(1 - x^2) - (n*x*legendreQ[n,m,x])/(1 - x^2)]

D[legendreQ[n_,m_,x_],x_]:=
Derivative[0,0,1][legendreQ][n,m,x]

D[legendreQ[n_,m_,x_],{x_,k_}]:= D[D[legendreQ[n,m,x],{x,k-1}],x]/;
(IntegerQ[k] && k>1)


(* Vermutung, da es bei den anderen shifted- Funktionen auch so ging.
Ich habe angenommen, dass legendrePstar[n,x] == legendreP[n,(1+x)/2]
ist *)

Literal[Derivative[0,1][legendrePstar]]:=
Function[{n,x},
2*((n*legendrePstar[-1 + n, x])/(1 - (-1 + 2*x)^2)- 
(n*(-1 + 2*x)*legendrePstar[n, x])/(1 - (-1 + 2*x)^2))]

D[legendrePstar[n_, x_],x_]:=
Derivative[0,1][legendrePstar][n, x]

D[legendrePstar[n_, x_],{x_,k_}]:= D[D[legendrePstar[n, x],{x,k-1}],x]/;
(IntegerQ[k] && k>1)


(*  22.8.6  *)

Literal[Derivative[0,0,1][laguerreL]]:=
Function[{n,a,x},
((-a - n)*laguerreL[-1 + n, a, x])/x + n*laguerreL[n, a, x]/x]
(* klappt noch nicht 
-laguerreL[-1 + n, 1 + a, x]]
*)

D[laguerreL[n_, x_],x_]:=
Derivative[0,0,1][laguerreL][n,0,x]
 
D[laguerreL[n_,a_,x_],x_]:= Derivative[0,0,1][laguerreL][n,a,x]

D[laguerreL[n_,a_,x_],{x_,k_}]:= D[D[laguerreL[n,a, x],{x,k-1}],x]/;
(IntegerQ[k] && k>1)



(* 22.8.7 *)

Literal[Derivative[0,1][hermiteH]]:=
Function[{n,x},
2 n hermiteH[-1 + n, x]]

D[hermiteH[n_, x_],x_]:=
Derivative[0,1][hermiteH][n, x]
 
D[hermiteH[n_, x_],{x_,k_}]:= D[D[hermiteH[n, x],{x,k-1}],x]/;
(IntegerQ[k] && k>1)


(* 22.8.8 *)

Literal[Derivative[0,1][hermiteHe]]:=
Function[{n,x},
 n hermiteHe[-1 + n, x]
 ]

D[hermiteHe[n_, x_],x_]:=
Derivative[0,1][hermiteHe][n, x]

D[hermiteHe[n_, x_],{x_,k_}]:= D[D[HermiteHe[n, x],{x,k-1}],x]/;
(IntegerQ[k] && k>1)


(* AS 9.26. Seite 120 *)

Literal[Derivative[0,1][besselI]]:=
Function[{n,x},
besselI[n-1,x]-n/x*besselI[n,x]]

D[besselI[n_,x_],x_]:=Derivative[0,1][besselI][n, x]

D[besselI[n_, x_],{x_,k_}]:= D[D[besselI[n, x],{x,k-1}],x]/;
(IntegerQ[k] && k>1)


(* AS 9.26. Seite 120 *)

Literal[Derivative[0,1][besselK]]:=
Function[{n,x},
-besselK[n-1,x]-n/x*besselK[n,x]]

D[besselK[n_,x_],x_]:=Derivative[0,1][besselK][n, x]

D[besselK[n_, x_],{x_,k_}]:= D[D[besselK[n, x],{x,k-1}],x]/;
(IntegerQ[k] && k>1)


(* AS 9.1.27 Seite 105 *)

Literal[Derivative[0,1][besselY]]:=
Function[{n,x},
besselY[-1 + n, x] - (n*besselY[n, x])/x]

D[besselY[n_,x_],x_]:=Derivative[0,1][besselY][n, x]

D[besselY[n_, x_],{x_,k_}]:= D[D[besselY[n, x],{x,k-1}],x]/;
(IntegerQ[k] && k>1)

(* AS 9.1.27 Seite 105 *)

Literal[Derivative[0,1][besselJ]]:=
Function[{n,x},
besselJ[-1 + n, x] - (n*besselJ[n, x])/x]

D[besselJ[n_,x_],x_]:=Derivative[0,1][besselJ][n, x]

D[besselJ[n_, x_],{x_,k_}]:= D[D[besselJ[n, x],{x,k-1}],x]/;
(IntegerQ[k] && k>1)

Literal[Derivative[0,1][hankel1]]:=
Function[{n,x},
(hankel1[n-1,x] - (n/x) * hankel1[n,x])
]

D[hankel1[n_,x_],x_]:= Derivative[0,1][hankel1][n, x]

D[hankel1[n_,x_],{x_,k_}]:=D[D[hankel1[n, x],{x,k-1}],x]/;
(IntegerQ[k] && k>1)

Literal[Derivative[0,1][hankel2]]:=
Function[{n,x},
(hankel2[n-1,x] - (n/x) * hankel2[n,x])
]

D[hankel2[n_,x_],x_]:= Derivative[0,1][hankel2][n, x]

D[hankel2[n_,x_],{x_,k_}]:=D[D[hankel2[n, x],{x,k-1}],x]/;
(IntegerQ[k] && k>1)

Literal[Derivative[0,0,1][kummerM]]:=
Function[{a,b,x},
1/x*((b-a)*kummerM[a-1,b,x]-(b-a-x)*kummerM[a,b,x])]

D[kummerM[n_,m_,x_],x_]:= Derivative[0,0,1][kummerM][n, m, x]

D[kummerM[n_,m_,x_],{x_,k_}]:=D[D[kummerM[n, m, x],{x,k-1}],x]/;
(IntegerQ[k] && k>1)

Literal[Derivative[0,0,1][kummerU]]:=
Function[{a,b,x},
(- kummerU[a-1,b,x] + (a-b+x)*kummerU[a,b,x])/x]

D[kummerU[n_,m_,x_],x_]:= Derivative[0,0,1][kummerU][n, m, x]

D[kummerU[n_,m_,x_],{x_,k_}]:=D[D[kummerU[n, m, x],{x,k-1}],x]/;
(IntegerQ[k] && k>1)

Literal[Derivative[0,0,1][whittakerM]]:=
Function[{n,m,x},
1/(2*x)*((1+2*m-2*n)*whittakerM[n-1,m,x] + (2*n-x)*whittakerM[n,m,x])]

D[whittakerM[n_,m_,x_],x_]:= Derivative[0,0,1][whittakerM][n, m, x]

D[whittakerM[n_,m_,x_],{x_,k_}]:=D[D[whittakerM[n, m, x],{x,k-1}],x]/;
(IntegerQ[k] && k>1)

Literal[Derivative[0,0,1][whittakerW]]:=
Function[{n,m,x},
1/(4*x)*((1-4*m^2-4*n+4*n^2)*whittakerW[n-1,m,x] + (4*n-2*x)*whittakerW[n,m,x])]

D[whittakerW[n_,m_,x_],x_]:= Derivative[0,0,1][whittakerW][n, m, x]

D[whittakerW[n_,m_,x_],{x_,k_}]:=D[D[whittakerW[n, m, x],{x,k-1}],x]/;
(IntegerQ[k] && k>1)

(* hypergeometric functions *)
Literal[Derivative[0,1][hypergeometric0F1]]:=
Function[{a,x},
hypergeometric0F1[1 + a, x]/a]

D[hypergeometric0F1[a_,x_],x_]:=
Derivative[0,1][hypergeometric0F1][a,x]

D[hypergeometric0F1[a_,x_],{x_,k_}]:=
D[D[hypergeometric0F1[a,x],{x,k-1}],x]/; (IntegerQ[k] && k>1)

Literal[Derivative[0,0,1][hypergeometricU]]:=
Function[{a,b,x},
1/x*((b-a)*hypergeometricU[a-1,b,x]-(b-a-x)*hypergeometricU[a,b,x])]

D[hypergeometricU[a_,b_,x_],x_]:=
Derivative[0,0,1][hypergeometricU][a,b,x]

D[hypergeometricU[a_,b_,x_],{x_,k_}]:=
D[D[hypergeometricU[a,b,x],{x,k-1}],x]/; (IntegerQ[k] && k>1)

Literal[Derivative[0,0,1][hypergeometric1F1]]:=
Function[{a,b,x},
1/x*((b-a)*hypergeometric1F1[a-1,b,x]-(b-a-x)*hypergeometric1F1[a,b,x])]

D[hypergeometric1F1[a_,b_,x_],x_]:=
Derivative[0,0,1][hypergeometric1F1][a,b,x]

D[hypergeometric1F1[a_,b_,x_],{x_,k_}]:=
D[D[hypergeometric1F1[a,b,x],{x,k-1}],x]/; (IntegerQ[k] && k>1)

Literal[Derivative[0,1][hypergeometric1F0]]:=
Function[{a,x},
a/(1-x)*hypergeometric1F0[a,x]
]

D[hypergeometric1F0[a_,x_],x_]:=
Derivative[0,1][hypergeometric1F0][a,x]

D[hypergeometric1F0[a_,x_],{x_,k_}]:=
D[D[hypergeometric1F0[a,x],{x,k-1}],x]/; (IntegerQ[k] && k>1)

Literal[Derivative[0,0,1][hypergeometric2F0]]:=
Function[{a,b,x},
a/x*(hypergeometric2F0[a+1,b,x]-hypergeometric2F0[a,b,x])]

D[hypergeometric2F1[a_,b_,x_],x_]:=
Derivative[0,0,1][hypergeometric2F0][a,b,x]

D[hypergeometric2F0[a_,b_,x_],{x_,k_}]:=
D[D[hypergeometric2F0[a,b,x],{x,k-1}],x]/; (IntegerQ[k] && k>1)

(* AS (15.2.3) *)
Literal[Derivative[0,0,0,1][hypergeometric2F1]]:=
Function[{a,b,c,x},
a/x*(hypergeometric2F1[a+1,b,c,x]-hypergeometric2F1[a,b,c,x])]

D[hypergeometric2F1[a_,b_,c_,x_],x_]:=
Derivative[0,0,0,1][hypergeometric2F1][a,b,c,x]

D[hypergeometric2F1[a_,b_,c_,x_],{x_,k_}]:=
D[D[hypergeometric2F1[a,b,c,x],{x,k-1}],x]/; (IntegerQ[k] && k>1)

Literal[Derivative[0,1][struveH]]:=
Function[{n,x},
(x*struveH[-1 + n,x] - n*struveH[n,x])/x
]

D[struveH[n_,x_],x_]:=Derivative[0,1][struveH][n, x]

D[struveH[n_, x_],{x_,k_}]:= D[D[struveH[n, x],{x,k-1}],x]/;
(IntegerQ[k] && k>1)

Literal[Derivative[0,1][struveL]]:=
Function[{n,x},
(x*struveL[-1 + n,x] - n*struveL[n,x])/x
]

D[struveL[n_,x_],x_]:=Derivative[0,1][struveL][n, x]

D[struveL[n_, x_],{x_,k_}]:= D[D[struveL[n, x],{x,k-1}],x]/;
(IntegerQ[k] && k>1)

(* special examples article *)

(* lower order preferred 
Literal[Derivative[0,1][ai]]:=
Function[{n,x}, x*ai[n-1,x]+(n-1)*ai[n-2,x]]
D[ai[n_,x_],x_]:= Derivative[0,1][ai][n,x]
D[ai[n_,x_],{x_,k_}]:=D[D[ai[n,x],{x,k-1}],x]/; (IntegerQ[k] && k>1)
*)
  
Literal[Derivative[0,1][ai]]:=
Function[{n,x}, ai[n+1,x]]
D[ai[n_,x_],x_]:= Derivative[0,1][ai][n,x]
D[ai[n_,x_],{x_,k_}]:=D[D[ai[n,x],{x,k-1}],x]/; (IntegerQ[k] && k>1)

Literal[Derivative[0,1][erfc]]:=
Function[{n,x}, -erfc[n-1,x]]
D[erfc[n_,x_],x_]:= Derivative[0,1][erfc][n,x]
D[erfc[n_,x_],{x_,k_}]:=D[D[erfc[n,x],{x,k-1}],x]/; (IntegerQ[k] && k>1)

Literal[Derivative[1][erfc]]:=
Function[{x}, -2/(E^x^2*Pi^(1/2))]
D[erfc[x_],x_]:= Derivative[1][erfc][x]
D[erfc[x_],{x_,k_}]:=D[D[erfc[x],{x,k-1}],x]/; (IntegerQ[k] && k>1)

Literal[Derivative[0,1][expIntegralE]]:=
Function[{n,x}, -expIntegralE[n-1,x]]
D[expIntegralE[n_,x_],x_]:= Derivative[0,1][expIntegralE][n,x]
D[expIntegralE[n_,x_],{x_,k_}]:=D[D[expIntegralE[n,x],{x,k-1}],x]/;
(IntegerQ[k] && k>1)

(* AS (27.5) *)
Literal[Derivative[0,1][abramowitz]]:=
Function[{n,x}, -abramowitz[n-1,x]]
D[abramowitz[n_,x_],x_]:= Derivative[0,1][abramowitz][n,x]
D[abramowitz[n_,x_],{x_,k_}]:=D[D[abramowitz[n,x],{x,k-1}],x]/; (IntegerQ[k] && k>1)

(* AS (26.2.41) *)

Literal[Derivative[0,1][normalIntegral]]:=
Function[{n,x},-normalIntegral[n-1,x]]
D[normalIntegral[n_,x_],x_]:= Derivative[0,1][normalIntegral][n,x]
D[normalIntegral[n_,x_],{x_,k_}]:=D[D[normalIntegral[n,x],{x,k-1}],x]/;
(IntegerQ[k] && k>1)

(* Knuth (10.23) *)
Literal[Derivative[0,1][knuthA]]:=
Function[{n,x},knuthA[n-2,x]/2-x^2*knuthA[n,x]/2]
D[knuthA[n_,x_],x_]:= Derivative[0,1][knuthA][n,x]
D[knuthA[n_,x_],{x_,k_}]:=D[D[knuthA[n,x],{x,k-1}],x]/;
(IntegerQ[k] && k>1)

(* Knuth (10.6) *)
Literal[Derivative[0,1][knuthB]]:=
Function[{n,x},knuthB[n-2,x]/2]
D[knuthB[n_,x_],x_]:= Derivative[0,1][knuthB][n,x]
D[knuthB[n_,x_],{x_,k_}]:=D[D[knuthB[n,x],{x,k-1}],x]/;
(IntegerQ[k] && k>1)

(* AS (19.6.2) *)
Literal[Derivative[0,1][parabolicU]]:=
Function[{n,x},-parabolicU[n-1,x]+x/2*parabolicU[n,x]]
D[parabolicU[n_,x_],x_]:= Derivative[0,1][parabolicU][n,x]
D[parabolicU[n_,x_],{x_,k_}]:=D[D[parabolicU[n,x],{x,k-1}],x]/;
(IntegerQ[k] && k>1)

(* AS (19.6.5) *)
Literal[Derivative[0,1][parabolicV]]:=
Function[{n,x},(n-1/2)*parabolicV[n-1,x]+x/2*parabolicV[n,x]]
D[parabolicV[n_,x_],x_]:= Derivative[0,1][parabolicV][n,x]
D[parabolicV[n_,x_],{x_,k_}]:=D[D[parabolicV[n,x],{x,k-1}],x]/;
(IntegerQ[k] && k>1)

(* using AS (19.3.1) *)
Literal[Derivative[0,1][parabolicD]]:=
Function[{n,x},-parabolicD[n+1,x]+x/2*parabolicD[n,x]]
D[parabolicD[n_,x_],x_]:= Derivative[0,1][parabolicD][n,x]
D[parabolicD[n_,x_],{x_,k_}]:=D[D[parabolicD[n,x],{x,k-1}],x]/;
(IntegerQ[k] && k>1)


Protect[D]

(* end module derivatives *)

(* begin module recursions *)

reclist = {
besselI[nnnnn,x] == 
besselI[nnnnn-2, x]-((2 (nnnnn-1))/x)*besselI[nnnnn-1, x],
besselK[nnnnn, x] == 
besselK[-2 + nnnnn, x] + (2*(-1 + nnnnn)*besselK[-1 + nnnnn, x])/x,
(* AS 9.6.26 Seite 120 *)
besselJ[nnnnn,x] == 
-besselJ[-2 + nnnnn,x] + (2*(-1 + nnnnn)*besselJ[-1 + nnnnn, x])/x,
besselY[nnnnn,x] == 
-besselY[-2 + nnnnn,x] + (2*(-1 + nnnnn)*besselY[-1 + nnnnn,x])/x,
(* AS 9.1.27. Seite 105 *)
expIntegralE[nnnnn, x] == 
(x*expIntegralE[-2 + nnnnn,x])/(-1 + nnnnn) +
((-2 + nnnnn - x)*expIntegralE[-1 + nnnnn,x])/(-1 + nnnnn),
(* AS 5.1.14 *)
(*7*)
jacobiP[nnnnn, a, b, x] == 
((-a + a^2 - b + 2*a*b - a^2*b + b^2 - a*b^2 - 2*nnnnn + 4*a*nnnnn -
a^2*nnnnn + 4*b*nnnnn - 4*a*b*nnnnn - b^2*nnnnn + 4*nnnnn^2 -
3*a*nnnnn^2 - 3*b*nnnnn^2 - 2*nnnnn^3)*jacobiP[-2 + nnnnn,a,b,x])/
(nnnnn*(a + b + nnnnn)*(-2 + a + b + 2*nnnnn)) +
((-a^2 + a^3 + a^2*b + b^2 - a*b^2 - b^3 + 2*a^2*nnnnn - 2*b^2*nnnnn +
2*a*x - 3*a^2*x + a^3*x + 2*b*x - 6*a*b*x + 3*a^2*b*x - 3*b^2*x +
3*a*b^2*x + b^3*x + 4*nnnnn*x - 12*a*nnnnn*x + 6*a^2*nnnnn*x -
12*b*nnnnn*x + 12*a*b*nnnnn*x + 6*b^2*nnnnn*x - 12*nnnnn^2*x +
12*a*nnnnn^2*x + 12*b*nnnnn^2*x + 8*nnnnn^3*x)*
jacobiP[-1 + nnnnn,a,b,x])/(2*nnnnn*(a + b + nnnnn)*(-2 + a + b + 2*nnnnn)),
(*9*)
gegenbauerC[nnnnn, b, x] == 
-(((-2 + 2*b + nnnnn)*gegenbauerC[-2 + nnnnn, b, x])/nnnnn)+
  (2*(-1 + b + nnnnn)*x*gegenbauerC[-1 + nnnnn, b, x])/nnnnn,
(*10*)
chebyshevT[nnnnn, x] == 
-chebyshevT[-2 + nnnnn, x] + 2 x chebyshevT[-1 + nnnnn, x],
(*11*)
chebyshevU[nnnnn, x] == 
-chebyshevU[-2 + nnnnn, x] + 2 x chebyshevU[-1 + nnnnn, x],
(*12*)
chebyshevS[nnnnn, x] == 
-chebyshevS[-2 + nnnnn, x] + x chebyshevS[nnnnn-1, x],
(*13*)
chebyshevC[nnnnn, x] == 
-chebyshevC[-2 + nnnnn, x] + x chebyshevC[-1 + nnnnn, x],
(*14*)
chebyshevTstar[nnnnn, x] ==
-chebyshevTstar[-2 + nnnnn, x] + (-2 + 4 x) chebyshevTstar[-1 + nnnnn, x],
(*15*)
chebyshevUstar[nnnnn, x] ==
-chebyshevUstar[-2 + nnnnn, x] + (-2 + 4 x) chebyshevUstar[-1 + nnnnn, x],
(*16*)
(*
legendreP[nnnnn, x] == 
-(((-1 + nnnnn)*legendreP[-2 + nnnnn, x])/nnnnn) +
    ((1 + 2*(-1 + nnnnn))*x*legendreP[-1 + nnnnn, x])/nnnnn,
*)
(*17*)
legendreP[nnnnn, b, x] == 
(1 - b - nnnnn)/(-b + nnnnn)*legendreP[-2 + nnnnn, b, x] +
(-1 + 2*nnnnn)*x/(-b + nnnnn)*legendreP[-1 + nnnnn, b, x],
legendreQ[nnnnn, b, x] == 
((1 - b - nnnnn)*legendreQ[-2 + nnnnn, b, x] +
(-1 + 2*nnnnn)*x*legendreQ[-1 + nnnnn, b, x])/(-b + nnnnn),
legendrePstar[nnnnn, x] == 
-(((-1 + nnnnn)*legendrePstar[-2 + nnnnn, x])/nnnnn) +
((-1 - 2*(-1 + nnnnn) + (2 + 4*(-1 + nnnnn))*x)*
legendrePstar[-1 + nnnnn, x])/nnnnn,
(*18*)
laguerreL[nnnnn, a, x] == 
-(((-1 + a + nnnnn)*laguerreL[-2 + nnnnn, a, x])/nnnnn) +
((1 + a + 2*(-1 + nnnnn) - x)*laguerreL[-1 + nnnnn, a, x])/nnnnn,
(* klappt noch nicht
laguerreL[b, 1 + nnnnn, x] ==
-(((b + nnnnn)*laguerreL[b, -1 + nnnnn, x])/x) +
((nnnnn + x)*laguerreL[b, nnnnn, x])/x,
*)
(*19*)
hermiteH[nnnnn, x] == 
-2 (-1 + nnnnn) hermiteH[-2 + nnnnn, x] + 2 x hermiteH[-1 + nnnnn, x],
(*20*)
hermiteHe[nnnnn, x] == 
-((-1 + nnnnn) hermiteHe[-2 + nnnnn, x]) + x hermiteHe[-1 + nnnnn, x],
(*  AS 22.7.1- 14, genau in der Reihenfolge  *)
(*21*)
hankel1[nnnnn,x]== 
- hankel1[nnnnn-2,x] + (2*(nnnnn-1)/x)*hankel1[nnnnn-1,x],
hankel2[nnnnn,x]== 
- hankel2[nnnnn-2,x] + (2*(nnnnn-1)/x)*hankel2[nnnnn-1,x],
kummerM[nnnnn,b,x]==
1/(nnnnn-1)*((b-nnnnn+1)*kummerM[nnnnn-2,b,x] + 
(2*nnnnn-2-b+x)*kummerM[nnnnn-1,b,x]),
kummerU[nnnnn,b,x]==
-1/((nnnnn-1)*(nnnnn-b))* (kummerU[nnnnn-2,b,x] + 
(b-2*nnnnn+2-x)*kummerU[nnnnn-1,b,x]),
whittakerM[nnnnn, b, x] ==
(3+2*b-2*nnnnn)/(2*b+2*nnnnn-1)*whittakerM[nnnnn-2,b,x]+
(4*nnnnn-4-2*x)/(2*b+2*nnnnn-1)*whittakerM[nnnnn-1,b,x],
whittakerW[nnnnn, b, x] == 
(3/2 + b - nnnnn)*(-3/2 + b + nnnnn)*
whittakerW[-2 + nnnnn,b,x]-(2*(-1+nnnnn)-x)*whittakerW[-1+nnnnn,b,x],
bateman[nnnnn,x] == 
(2 - nnnnn)/nnnnn*bateman[nnnnn-2,x] +  
((2*(-1 + nnnnn) - 2*x)/nnnnn) * bateman[nnnnn-1,x],
(* hypergeometric functions *)
hypergeometric0F1[nnnnn, x] ==
(-2 + nnnnn)*(-1 + nnnnn)/x*hypergeometric0F1[-2 + nnnnn, x]-
(-2 + nnnnn)*(-1 + nnnnn)/x*hypergeometric0F1[-1 + nnnnn, x],
(* AS (15.2.10) *)
(* verified *)
hypergeometricU[nnnnn,b,x]==
1/(nnnnn-1)*((b-nnnnn+1)*hypergeometricU[nnnnn-2,b,x] +
(2*nnnnn-2-b+x)*hypergeometricU[nnnnn-1,b,x]),
hypergeometric1F1[nnnnn,b,x]==
(b-nnnnn+1)/(nnnnn-1)*hypergeometric1F1[nnnnn-2,b,x] +
(2*nnnnn-2-b+x)/(nnnnn-1)*hypergeometric1F1[nnnnn-1,b,x],
(* verified *)
hypergeometric2F0[nnnnn,b,x]==
-1/(-x + nnnnn*x)*hypergeometric2F0[nnnnn-2,b,x]+1/(-x + nnnnn*x)*
(1-x+nnnnn*x-b x)*hypergeometric2F0[nnnnn-1,b,x],
hypergeometric2F1[nnnnn,b,c,x] == -1/((nnnnn-1)*(x-1))*
((2*(nnnnn-1)-c-(nnnnn-1)*x+b*x)*hypergeometric2F1[nnnnn-1,b,c,x]+
(c-nnnnn+1)*hypergeometric2F1[nnnnn-2,b,c,x]),
(* AS (12.1.9)-(12.1.10) *)
struveH[nnnnn,x]==
(x^2*struveH[-3 + nnnnn,x] + 5*x*struveH[-2 + nnnnn,x] -
        4*nnnnn*x*struveH[-2 + nnnnn,x] + 2*struveH[-1 + nnnnn,x] -
        6*nnnnn*struveH[-1 + nnnnn,x] + 4*nnnnn^2*struveH[-1 + nnnnn,x] +
        x^2*struveH[-1 + nnnnn,x])/(-x + 2*nnnnn*x),
(* AS (12.2.4)-(12.2.5) *)
  struveL[nnnnn, x] == (-(x*struveL[-3 + nnnnn, x]) +
(-1 + 4*(-1 + nnnnn))*struveL[-2 + nnnnn, x] +
((-2*(-1 + nnnnn) - 4*(-1 + nnnnn)^2 + x^2)*struveL[-1 + nnnnn, x])/x)/
(1 + 2*(-1 + nnnnn)),
(*22*)
(* special examples article *)
ai[nnnnn,x]==x*ai[nnnnn-2,x]+(nnnnn-2)*ai[nnnnn-3,x],
(*23*)
(* AS (7.2) *)
erfc[nnnnn,x]==1/(2*nnnnn)*erfc[nnnnn-2,x]-x/nnnnn*erfc[nnnnn-1,x],
(* AS (27.5) *)
abramowitz[nnnnn,x]==(nnnnn-1)/2*abramowitz[nnnnn-2,x]+x/2*abramowitz[nnnnn-3,x],
(* AS (26.2.44) *)
normalIntegral[nnnnn,x]==
1/nnnnn*(normalIntegral[nnnnn-2,x]-x*normalIntegral[nnnnn-1,x]),
(* Knuth (10.22) *)
knuthA[nnnnn,x]==
x*knuthA[nnnnn-2,x]/(nnnnn-2)+knuthA[nnnnn-3,x]/(nnnnn-2),
(* Knuth (10.25) *)
knuthB[nnnnn,x]==
x*knuthB[nnnnn-2,x]/(nnnnn-2)+knuthB[nnnnn-3,x]/(nnnnn-2),
(* AS (19.6.4) *)
parabolicU[nnnnn, x]==
-2*parabolicU[-2+nnnnn,x]/(1-2*nnnnn) + 2*x*parabolicU[-1+nnnnn,x]/(1-2*nnnnn),
(* AS (19.6.8) *)
parabolicV[nnnnn, x]==
(-3 + 2*nnnnn)/2*parabolicV[-2 + nnnnn, x] + x*parabolicV[-1 + nnnnn, x],
(* using AS (19.3.1) *)
parabolicD[nnnnn, x]== 
parabolicD[-2 + nnnnn, x] - nnnnn*parabolicD[-2 + nnnnn, x] + 
x*parabolicD[-1 + nnnnn, x]
}

(* end module recursions *)

(* Simplification Rules for Factorial, Binomial, Product *)
(* combinas.m /DOS *)
(* Copyright 1988 Wolfram Research Inc. *)

(* by Roman Maeder *)
(* plus some own parts *)

protection = Unprotect[Factorial, Binomial, Product,Gamma]

Factorial/:
  (n_)!/(m_)! := Product[i, {i, m+1, n}]        /;
        Simplify[n-m] > 0 && IntegerQ[Simplify[n-m]]
Factorial/:
  (n_)!/(m_)! := 1/Product[i, {i, n+1, m}]      /;
        Simplify[m-n] > 0 && IntegerQ[Simplify[m-n]]

Binomial/:
  Binomial[n_, k_]/Binomial[n_, k1_] := (n-k+1)/k /; k1 == k-1
Binomial/:
  Binomial[n_, k1_]/Binomial[n_, k_] := k/(n-k+1) /; k1 == k-1

Product/:
  Product[t_, {x_, a_, n_, 1}]/Product[t_, {x_, a_, n1_, 1}] :=
    (t /. x-> n)                                        /; n1 == n-1
Product/:
  Product[t_, {x_, a_, n1_, 1}]/Product[t_, {x_, a_, n_, 1}] :=
    1/(t /. x-> n)                                      /; n1 == n-1

Product[i_,{i_,i1_,i2_}]:=i1*Product[i,{i,i1+1,i2}] /;
        Simplify[i2-i1]>0 && IntegerQ[Simplify[i2-i1]]

Product[i_,{i_,i1_,i2_}]:=i1 /; Simplify[i2-i1]==0

Gamma/:
Gamma[a_]*Gamma[b_]:=Module[{x=1-b,k=a+b},
Pi/Sin[Pi*(1-x)]*Pochhammer[x,k-1]]/;(*(Simplify[a+b]>0) && *)
IntegerQ[Simplify[a+b]]

Factorial/:
  (k_)! k1_ := (k1)!            /; k1 - k == 1

Protect[Release[protection]]

(* end of combinas.m *)

Clear[ComplexFactor,ComplexApart]

(* complex factorization and partial fraction decomposition *)
ComplexFactor[f_,x_]:=Module[
        {knum,kden,ff,p,q,solvenum,solveden,tablenum,tableden,
        settingnum,settingden,coeffnum,coeffden},
        Off[Part::selectform];
        ff=Together[f];
        p=Numerator[ff];
        q=Denominator[ff];
        solvenum=Sort[Simplify[Solve[p==0,x]]];
        tablenum=Table[x-solvenum[[k,1,2]],{k,1,Length[solvenum]}];
        settingnum=Product[tablenum[[k]],{k,1,Length[solvenum]}];
        solveden=Sort[Simplify[Solve[q==0,x]]];
        tableden=Table[x-solveden[[k,1,2]],{k,1,Length[solveden]}];
        settingden=Product[tableden[[k]],{k,1,Length[solveden]}];
        coeffnum=Simplify[p/settingnum];
        coeffden=Simplify[q/settingden];
        (coeffnum*settingnum)/(coeffden*settingden)
]

(* complex partial fraction decomposition *)
ComplexApart[f_,x_]:=Module[
        {ff,p,q,r,pp,solve,setting,k,exponent,list,sol,complex},
        ff=Together[f];
        p=Numerator[ff];
        q=Denominator[ff];
        r=PolynomialQuotient[p,q,x];
        pp=p-q*r;
        solve=Sort[Simplify[Solve[q==0,x]]];
        setting=coeff[1]/(x-solve[[1,1,2]]);
        complex=False;
        If[Length[solve]>1,
        Do[If[solve[[k,1,2]]==solve[[k-1,1,2]],
                (exponent=1;
                While[exponent<k && solve[[k,1,2]]==solve[[k-exponent,1,2]],
                      exponent++
                ];
                setting=setting+coeff[k]/(x-solve[[k,1,2]])^exponent),
                setting=setting+coeff[k]/(x-solve[[k,1,2]]),
                setting=setting+coeff[k]/(x-solve[[k,1,2]])
          ],{k,2,Length[solve]}]];
        list=CoefficientList[Numerator[Together[q*setting-pp]],x];
        sol=Simplify[Solve[list==0,Table[coeff[k],{k,1,Length[solve]}]]];
        r+setting/.sol[[1]]
] /; (Exponent[Expand[Denominator[f]],x]>=2)

ComplexApart[f_,x_]:=Module[
        {complexapart,g},
        complexapart[g_]:=ComplexApart[g,x];
        Map[complexapart,Apart[f,x]]
]

(* Simplifications of the Pochhammer symbols *)
ClearAttributes[Pochhammer,Protected]
Pochhammer[1/2,k_-1]:= 2 Pochhammer[1/2,k] / (2k-1)
Pochhammer[1/2,k_]  := (2k)!/(4^k*k!)
Pochhammer[n_,k_]   := (n+k-1)!/(n-1)! /; (IntegerQ[n] && n>=0)
Pochhammer[n_,k_]   := (-1)^k (-n)! / ((-n)-k)! /; (IntegerQ[-n] && (-n)>=0)
Pochhammer[a_,k_] := Pochhammer[2*a-1,2k]/ (4^k* Pochhammer[(2*a-1)/2,k]) /;
                       (Head[a]==Rational && IntegerQ[a+1/2] && a>0)
Pochhammer/: Pochhammer[a_,k_]*Pochhammer[b_,k_] := Pochhammer[2a,2k]/4^k /;
                       (Simplify[b-a]==1/2)
Pochhammer[a_,k_]   := Module[{anzahl},
                             anzahl = -a+1/2;
                             (-1)^anzahl Pochhammer[1-a-anzahl,anzahl] *
                                         Pochhammer[a+anzahl,k-anzahl]
                            ] /; (Head[a]==Rational && IntegerQ[a+1/2] && a<0)
Pochhammer/: Pochhammer[z_Complex,k_]*Pochhammer[cz_Complex,k_] :=
	     Product[(Re[z]+(jj-1))^2+Im[z]^2,{jj,k}] /;
             SameQ[z,Conjugate[cz]]
Pochhammer/: Pochhammer[1/3,k_]*Pochhammer[2/3,k_]:=(3k)!/(k!*27^k)
Pochhammer/: Pochhammer[2/3,k_]*Pochhammer[4/3,k_]:=
        (1 + 3*k)!/(27^k*k!)
Pochhammer/: Pochhammer[b_,k_]*Pochhammer[c_,k_]:=
        Pochhammer[3b,3k]/(27^k Pochhammer[b+2/3,k]) /;
        (Simplify[c-b]==1/3 && IntegerQ[Simplify[b-1/3]] &&
        Not[Simplify[b-1/3]==0])
Pochhammer/: Pochhammer[1/4,k_]*Pochhammer[1/2,k_]*Pochhammer[3/4,k_]:=
        (4k)!/(k! 64^k)
Pochhammer/: Pochhammer[1/5,k_]*Pochhammer[2/5,k_]*Pochhammer[3/5,k_]*
        Pochhammer[4/5,k_]:=(5k)!/(k! 3125^k)
Pochhammer/: Pochhammer[2/5,k_]*Pochhammer[3/5,k_]*Pochhammer[4/5,k_]*
        Pochhammer[6/5,k_]:=(5*(1/5 + k)*(5*k)!)/(3125^k*k!)
Pochhammer/: Pochhammer[3/5,k_]*Pochhammer[4/5,k_]*Pochhammer[6/5,k_]*
        Pochhammer[7/5,k_]:=(25*(1/5 + k)*(2/5 + k)*(5*k)!)/(2*3125^k*k!)
Pochhammer/: Pochhammer[4/5,k_]*Pochhammer[6/5,k_]*Pochhammer[7/5,k_]*
        Pochhammer[8/5,k_]:=(125*(1/5 + k)*(2/5 + k)*(3/5 + k)*(5*k)!)/
        (6*3125^k*k!)
Pochhammer/: Pochhammer[6/5,k_]*Pochhammer[7/5,k_]*Pochhammer[8/5,k_]*
        Pochhammer[9/5,k_]:=(625*(1/5 + k)*(2/5 + k)*(3/5 + k)*(4/5 + k)*
        (5*k)!)/(24*3125^k*k!)
Pochhammer/: Pochhammer[a_,k_]/Pochhammer[b_,k_]:=(a+k-1)/(a-1) /;
        Simplify[a-b]==1
Pochhammer/: Pochhammer[a_,k_]/Pochhammer[b_,k_]:=(b-1)/(b*k-1) /;
        Simplify[b-a]==1
Protect[Pochhammer]

Clear[PowerSeries,PS,AsymptPowerSeries]

Unprotect[Series]

Series[function_,{x_,x0_}]:=PowerSeries[function,x,x0,5]

Series[function_,{x_,x0_},order_]:=PowerSeries[function,x,x0,order]

Protect[Series]

PowerSeries[function_,{x_,x0_}]:=PowerSeries[function,x,x0,5]

PowerSeries[function_,{x_,x0_},order_]:=PowerSeries[function,x,x0,order]

PowerSeries[f_,x_]:= PowerSeries[f,x,0,5]

PowerSeries[function_,x_,x0_]:=PowerSeries[function,x,x0,5]

PowerSeries[function_,x_,x0_,order_]:=Module[{},

Print["warning-info: ",InputForm[order]," is not a valid value for maximum
order"];Print["         Please use an integer > 0"];
HoldForm[PowerSeries[function,x,x0,order]]]/;
	!SameQ[Head[order],Integer]||(order == 0)

PowerSeries[function_,x_,x0_,order_]:=Module[{},
Print["ps-info: ",InputForm[x]," is not a valid variable."];
HoldForm[PowerSeries[function,x,x0,order]]]/;!SameQ[Head[x],Symbol]

PowerSeries[function_,x_,x0_,order_]:=Module[{},
Print["ps-warning: Please Clear[F] before using PowerSeries."]; 
HoldForm[PowerSeries[function,x,x0,order]]]/;PSPrintMessages&&
(!SameQ[ToString[Head[Global`F[anything___]]],"F"]|| 
Not[SameQ["F",ToString[Global`F]]]) 

PowerSeries[function_,x_,x0_,order_]:=Module[{},
Print["ps-warning: Please Clear[jj] before using PowerSeries."];
HoldForm[PowerSeries[function,x,x0,order]]]/;
Not[SameQ["jj",ToString[Global`jj]]]

(* formal Laurent series at the point zero *)
PowerSeries[function_,x_,0,order_]:=Module[
{
(* variables are local with respect to the package
subtemp,init,shift,xpotenz,simplesummand,result,recursfac,recnomil,recdomil,
summand,recnomil0,recdomil0,ddff,ex,pmax,nmax,conomi,domi,dep,de,
listzero,listvar,difflist,sum,finalsum,testlist,list,equ,lnew,length,
aa,j,i,solution,denomil,sollist,mmm,p,(*n,*)errorval,(*a,*)
lcm,nn,
tempre,subst,de00,re00,recoefflist,varlist,re,re01,reseparation,
reanalysis,maxd,reprodsum,findd,higherd,plus1,part12,term,exp,fac,poch,findpoch,
restart,tresult,presum,gcd,gcdindex,ninit,redenomi 
*)
},
If[PSPrintMessages,
Print[psinfo]
];
presum=0;
tresult=0;
restart=0;
subst[g_+h_,x,a_]:=subst[g,x,a]+subst[h,x,a];
subst[c_*g_,x,a_]:=c*subst[g,x,a] /; FreeQ[c,x] && FreeQ[c,f];

subst[diff[f,x,k0_],x,a_]:=Pochhammer[k+1,k0]*a[k+k0];
subst[diff[f,x],x,a_]:=(k+1)*a[k+1];
subst[f,x,a_]:=a[k];

subst[x^j_.*diff[f,x,k0_],x,a_]:=Pochhammer[k+1-j,k0]*a[k+k0-j];
subst[x^j_.*diff[f,x],x,a_]:=(k+1-j)*a[k+1-j];
subst[x^j_.*f,x,a_]:=a[k-j];

subst[c_,x,a_]:=0 /; FreeQ[c,x];
subst[x^j_.,x,a_]:=0 /; IntergerQ[j];
subst[x,x,a_]:=0;

subst[g_,x,a_]:=subst[Expand[g],x,a] /; (Head[g]==Times);

SetAttributes[ratalgo,HoldFirst];
makecoeff[c_./(d_.x+b___)]:= -c/d (-d/b)^(k+1);
anapoly[c_./(d_.x+b1_.+b2_.)]:= Module[{},
                                      If[SameQ[b1+b2,0],
                                         {{},c/(d*x)},
                                         {{-c/d (-d/(b1+b2))^(k+1)},0 }
                                     ]  ];

anapoly[c_.*((d_.x+b1_.+b2_.)^(b3_.))]:=
       Module[{},
             If[SameQ[b1+b2,0],
                {{},c(d*x)^b3},
                {{c(-d)^b3 (-d/(b1+b2))^(k-b3) Binomial[-b3+k-1,k]},0 }
            ]  ]/;IntegerQ[b3] && Negative[b3];

anapoly[p_]:=Module[{ap1,ap2,r1,r2,pr1,pr2},
                         ap1=First[p];ap2=Rest[p];
                         {r1,pr1}=anapoly[ap1];
                         {r2,pr2}=anapoly[ap2];
                         Return[{Join[r1,r2],pr1+pr2}]
                        ]/;SameQ[Head[p],Plus];

anapoly[pp_]            := {{}                 ,pp};
ratalgo[poly_] := Module[{},
fp=Simplify[Together[poly]];
If[Not[ PolynomialQ[Numerator[fp],x] && PolynomialQ[Denominator[fp],x] ],
   Return[False]
  ];

afp0=ComplexApart[poly,x];
If[SameQ[poly,afp0],
   If[PSPrintMessages,
         Print["ps-info: rational algorithm applied"]],
   If[PSPrintMessages,
         Print["ps-info: rational algorithm applied (",poly,
	 " = ",afp0,")"]]
  ];
afp =Map[Simplify,afp0];
{tfp,presum}=anapoly[afp/.introducei];
mfp=Simplify[tfp];
mfp1=Apply[Plus,mfp];
mfp2=complexfactor[mfp1];
mfp3=complexmod[mfp2];
mfp4=Simplify[mfp3 /.introducei];
mfp5=simple[mfp4];
mfp6=simple[Together[mfp5]];
mfp7=complexfactor[Map[simple,Expand[mfp6]]];
simplesummand[1]=Simplify[mfp7];
ex[1]=k;
prepprint;
(*prettyprint[poly];*)
returnval=tresult;
Return[True]
];

(* initialisations for pretty-print *)
prepprint:=Module[{},
            xpotenz[1]=x^ex[1];
            tresult= presum + If[SameQ[simplesummand[1],0],0,
                        Sum[simplesummand[1] xpotenz[1],{k,0,Infinity}]];
            rparts=1;
            psstart=0;
            border=Infinity;
           ];

(* enhanced limit functions *)
limit[a_,b_] := Module[{l,r,r2,length},
                      Off[Limit::nlm,Power::infy,Infinity::indet];
                      r=a/.b;
                      If[undefined[r],
		        If[asympt,
			  l=Limit[a,b,Direction ->-1],
                          l=Limit[a,b]
			  ];
                       If[Not[SameQ[Head[l],Limit]], r=l],
                      (* else  *)
                       r2= r/.transformspecial1;
                       If[!SameQ[r,r2],
                        If[asympt,
                          l=Limit[a,b,Direction ->-1],
                          l=Limit[a,b]
                          ];
                         If[Not[SameQ[Head[l],Limit]], r=l]
                         ]
                        ](* if undefined *);
                      On[Limit::nlm,Power::infy,Infinity::indet];
                      Return[r]
                     ];

Clear[ListOfIndependentTerms];

ListOfIndependentTerms[list1_,xx_]:= Module[{lnew,
length,first,fraction,sum,i},
 lnew = {};
 length = Length[list1];
first = list1[[1]];
sum = first;
For[i=2, i<=length, i++,
 fraction = Factor[Cancel[first/list1[[i]]]];
 If [RationalQ[fraction,xx],
 sum  += list1[[i]], (* rat. dependent  *)
 AppendTo[lnew,list1[[i]]] (* rat. indep  *)
    ]  (* if  *)
   ];  (* for   *)
Flatten[{sum,ListOfIndependentTerms[lnew,xx]}]
]/;(Length[list1]>1);

ListOfIndependentTerms[list1_,xx_]:= Flatten[{list1}]/;(Length[list1]<2);

lcm[{}]:=1;
lcm[a_]:=Module[{j},
        PolynomialLCM[First[a],lcm[Rest[a]]]
];

(* polynomial expansion with complex zeros *)
factorcomplexlist[{e_List,r___List}]:=
              Module[{},
		 Join[ factorcomplexlist[e],factorcomplexlist[{r}] ]];
factorcomplexlist[{}]:= {};
factorcomplexlist[{npoly___,expo_}]:={{npoly,expo}}/; (Exponent[npoly,k]<2);
factorcomplexlist[{npoly___,expo_}]:=
                 Module[{coeff,list,newpoly,r},
                       coeff=Coefficient[npoly,k,2];
                       list={{coeff,expo}};
                       newpoly=Simplify[npoly/coeff];
                       r=Join[list,factorcomplexlist[{newpoly,expo}]];
                       Return[r]
                      ] /; Exponent[npoly,k]==2 && Coefficient[npoly,k,2]!=1;

factorcomplexlist[{npoly___,expo_}]:=
                 Module[{sol,r1,r2},
                       sol=Solve[npoly==0,k];
                       r1={Simplify[k-sol[[1,1,2]]],expo};
                       r2={Simplify[k-sol[[2,1,2]]],expo};

		       Return[{r1,r2}]
                      ] /; Exponent[npoly,k]==2 && Coefficient[npoly,k,2]==1;

(* test: are all coefficients of the DE constant? -> True, else -> False *)
decoefconst[detest_] :=
           Module[{},
                 devarl1 = Variables[detest];
                 devarl2 = Union[Cases[devarl1,f],
                                 Cases[devarl1,diff[f,x]],
                                 Cases[devarl1,diff[f,x,_]]
                                ];
                 decoefflist = Coefficient[detest,#]& /@ devarl2;
                 logiclist   = Map[freex,decoefflist];
                 Return[Apply[And,logiclist]]
                ];

(* pattern for the hypergeometric series *)
findpoch[c_.*k+s_.] := {c,s/c};

(* transformation of RE in RE of derivative function *)
diffre[re_] := (re/.k->k+redenomi) /.a[k+mx_.]->a[k+mx-redenomi]/(k+mx);

(* simplifications of rational expressions *)
simple[(Pochhammer[a_,k_])/Pochhammer[b_,k1_]]:=
simple[Product[a+ii,{ii,0,k-1}]
/(Product[b+ii,{ii,0,k-1}])]/;Equal[k-k1,0];
simple[e_^(b_*c_)*d_.] := simple[(e^b)^c * d] /; IntegerQ[e] && IntegerQ[b];
simple[(-1)^(2 e_)*c_.] := simple[c];
simple[(e__^k__*b__^k__)*c___] := Module[{},ax=Expand[e b];
                                             If[SameQ[ax,e*b],(ax)^k*c,
                                                simple[(ax)^k*c]
                                         ]     ];
simple[(e__^k__/b__^k__)*c___] := simple[(e/b)^k*c];
simple[e_*b_] := e*b /; FreeQ[e,_^k] || FreeQ[b,_^k];
simple[e_./b_] := e/b /; FreeQ[e,_^k] || FreeQ[b,_^k];
simple[Sqrt[b_]*c___] := Sqrt[-b] * I * simple[c] /; IntegerQ[-b];
simple[e_] := e ;

(* bring the RE in canonical form *)
reseparation[tempre_]:=Module[{v,c},
                             v=Cases[Variables[tempre],a[__]];
                             c=Simplify[Coefficient[Expand[tempre],#]& /@ v];
                             Return[{c,v}]
                            ];

(* analyse the RE *)
reanalysis[coefflist_,varlist_] :=
Module[{i},
(* normalize and sort the RE:
   k is smallest index, sum starts with largest index *)
l = Length[varlist];
mind = findd[varlist[[1]]];

For [i=2, i<=l, i++, mind= Min[findd[varlist[[i]]],mind]];
nrecoefflist = Simplify[coefflist /. k -> k-mind];
nvarlist = varlist /. k -> k-mind;
nrelist = nrecoefflist*nvarlist;
nnrelist= Sort[nrelist,higherd];
maxd = findd[nnrelist[[1]]];
leadco = Simplify[nnrelist[[1]]/a[k+maxd]];
reprod = Simplify[-Rest[nnrelist]/leadco];
reprodsum = Factor[Apply[Plus,reprod]];
gcd = PolynomialGCD[Apply[Plus,-Rest[nnrelist]],leadco];
nnrelist = Cancel[nnrelist/gcd];

(* initialization of RE *)
rinitsol = Simplify[Solve[leadco==0,k]];
rinitlist0=Map[part12,rinitsol];
rinitlist= Map[plus1,rinitlist0];
For [rri=1;condlist={},rri<=Length[rinitlist],rri++,
     Which[SameQ[ Head[rinitlist[[rri]]//N], Complex],
            rinitlist[[rri]]=0, (* complex zero *)
           Not[NumberQ[ rinitlist[[rri]] //N ]],
            AppendTo[condlist,rinitlist[[rri]]];
            rinitlist[[rri]]=0, (* variable zero *)
           SameQ[Head[rinitlist[[rri]]],Rational],
            redenomi=Denominator[rinitlist[[rri]]]
    ]     ];
ninit = If [rinitsol=={}, 0, Max[rinitlist] ];
restart = If [rinitsol=={}, 0, Max[rinitlist] ];
 Do [Print["ps-warning: ",condlist[[rrii]]," < ",ninit+1," is assumed"],
 {rrii,Length[condlist]}
    ];
If[PSPrintMessages,
        Print["ps-info: RE for all k >= ",InputForm[restart/.k->
	Global`k]  ,":"]];
If[PSPrintMessages,
        Print["         a[",(Global`k+maxd),"] = ",InputForm[reprodsum/.
	{k->Global`k,a->Global`a}]]]
];
RE (* global *) = a[k+maxd]==reprodsum;

(* invert RE *)
reinverse:=Module[{},
(* representation of inverted RE *)
ileadco = Simplify[nnrelist[[2]]/a[k]];
ireprod = Simplify[-nnrelist[[1]]/ileadco];

(* initialization of inverted RE *)
irinitsol = Solve[ileadco==0,k];
irinitlist= If[SameQ[irinitsol,{{}}], {}, Map[part12,irinitsol]];
For[ll=1,ll<=Length[irinitlist],ll++,
    lv:=irinitlist[[ll]];
    If[Not[NumberQ[lv]] || SameQ[Head[lv],Complex],
       irinitlist[[ll]]=Infinity
   ]  ];
restop = Min[ Append[irinitlist,Infinity] ]
];

(* auxiliary functions *)
findd[c_. * aa_[k]] := 0;
findd[c_. * aa_[k+d_.]] := d;
higherd[z_,y_] := findd[z] > findd[y];
plus1[pp___]:=pp + 1;
part12plus1[pp___]:=Part[pp,1,2] + 1;
part12[pp___]:=Part[pp,1,2];
introducei  = Sqrt[qq_Integer?Negative] :> Sqrt[-qq] I;
introducei2 = sqrt[-1] -> I;
introducesqrt  = c_Complex -> Re[c] + Im[c] Sqrt[-1];
introducesqrt2 = c_Complex -> Re[c] + Im[c] sqrt[-1];
factor[z_] := Factor[z//.introducesqrt] //. introducei;
complexfactor[z_] := Factor[z//.introducesqrt2] //. introducei2;
freex[t_] := FreeQ[t,x];
undefined[z_] := SameQ[Head[z],DirectedInfinity] ||
                 SameQ[z,Indeterminate] ||
                 MemberQ[Map[Head,Level[z,-1]],DirectedInfinity] ||
                 MemberQ[Level[z,-1],Indeterminate];

(* internal argument funktion *)
arg[z_Real] := 0 /; z > 0;
arg[z_Real] := Pi /; z < 0;
arg[z_Complex] := Which[SameQ[z,0],     Indeterminate,
                        SameQ[Re[z],0], ArcSin[Im[z]/Abs[z]],
                        Re[z] > 0,           ArcTan[Im[z]/Re[z]],
                        Re[z] < 0 && Im[z]>0,ArcTan[Im[z]/Re[z]]+Pi,
                        True            , ArcTan[Im[z]/Re[z]]-Pi
                       ];
arg[a_.+b_Complex d_.] := Which[SameQ[a,0] && SameQ[Im[b],0], Indeterminate,
                       SameQ[a,0], ArcSin[Im[b] d/abs[a+b d]],
                       True,       ArcTan[Im[b] d/a]
                       ] /; SameQ[Re[b],0];

abs[z_Complex] := Abs[z];
abs[a_.+b_Complex d_.] := Sqrt[a^2+(Im[b] d)^2] /; SameQ[Re[b],0];
abs[y_] := Abs[y];

(* simplification of complex expressions *)
complexmod[((z_Complex)^k_ - (y_Complex)^k_) c_.] :=
          Module[{},
                   c 2 I Abs[z]^k Sin[k arg[z]] ]/;
          SameQ[z,Conjugate[y]] && Positive[Re[z]] &&
          Not[SameQ[Head[arg[z]],ArcTan]];

complexmod[((z_Complex)^k_ - (y_Complex)^k_) c_.] :=
          Module[{},
                   (-1)^k c complexmod[(-z)^k - (-y)^k] ]/;
          SameQ[z,Conjugate[y]] && Negative[Re[z]] &&
          Not[SameQ[Head[arg[-z]],ArcTan]];

complexmod[((a_.+ b1_Complex d_.)^k_ - (a_.+ b2_Complex d_.)^k_) c_.] :=

                   c 2 I abs[a+b1 d]^k Sin[k arg[a+b1 d]] /;
          Positive[a] && SameQ[b1,-b2] &&
          Not[SameQ[Head[arg[a+b1 d]],ArcTan]];

complexmod[((a_.+ b1_Complex d_.)^k_ - (a_.+ b2_Complex d_.)^k_) c_.] :=
                   (-1)^k c complexmod[(-a+b1 d)^k - (-a+b2 d)^k] /;
          Negative[a] && SameQ[b1,-b2] &&
          Not[SameQ[Head[arg[a+b1 d]],ArcTan]];

complexmod[((z_Complex)^k_ + (y_Complex)^k_) c_.] :=
          c 2 abs[z]^k Cos[k arg[z]] /;
          Not[SameQ[Head[arg[z]],ArcTan]];

complexmod[((a_.+ b1_Complex d_.)^k_ + (a_. + b2_Complex d_.)^k_) c_.] :=

          c 2 abs[a+b d]^k Cos[k arg[a+b d]] /;
          SameQ[b1,-b2] && Not[SameQ[Head[arg[a+b1 d]],ArcTan]];

complexmod[z___] := z;

(* integration of a sum *)
fintegrate[simsum_,xex_,psum_,origin_]:=
           Module[{(*const,singular,tsimsum,txex,tpsum*)},
                 {tsimsum,txex,tpsum}={simsum,xex,psum};
                 singular=Integrate[ tsimsum * x^txex /.k->0 ,x];
                 const=limit[origin-singular,x->0];
		 If[presum==0,tpsum = tpsum + singular + const,
		 tpsum = tpsum + singular];
                 txex=txex+1;
                 tsimsum=tsimsum/txex;
                 tsimsum=Simplify[simple[tsimsum]];
                 Return[{tsimsum,txex,tpsum}]
                ];
Recoefconst[dflist1_]:=Module[{
i,i1,i2,i3,i4,form,solve,equlist0,df,length},
length = Length[dflist1];
df[0]=dflist1[[1]];
For[i=1,i<=length+restart-1,++i,df[i] =D[df[i-1],x]];
solve     = Solve[Apply[Plus,nnrelist5]==0,x] //. introducei;
len       = Length[solve] - 1;
varlist   = Table[ai[i1],{i1,0,len}];
Do[xi[i4] = Simplify[solve[[i4+1,1,2]]];
   bi[i4] = limit[df[i4+restart],x->0],
   {i4,0,len}
   ];
form      = Sum[ai[i2] xi[i2]^k, {i2,0,len}];
equlist0  = {};
equlistr  = Table[bi[i3]==(form//.k->i3+restart), {i3,0,len}];

equlist   = Join[equlist0,equlistr];
solve2    = Solve[equlist,varlist];
summand[1]= First[form/k! /. solve2]
];

(* pretty print, disabled *)
SetAttributes[prettyprint,HoldFirst];
(*prettyprint[fkt_]:=Module[{},
output={"         "};
If [Not[SameQ[presum,0]],AppendTo[output,presum]];
For [prlauf=1,prlauf<=rparts,prlauf++,
     If[   (prlauf>1 || Not[SameQ[presum,0]])
        && Not[SameQ[simplesummand[prlauf],0]],
        AppendTo[output," + "]
       ];
     AppendTo[output,
              Which [SameQ[simplesummand[prlauf],0], "",
                     True,ColumnForm[{border,"----",">","----",
                                      SequenceForm["k = ",psstart,"    "]
                                     },
                                     Left,Center
             ]      ]               ];
     AppendTo[output,
              Which [(SameQ[simplesummand[prlauf],0] &&
                      (Not[SameQ[presum,0]] || (prlauf>1))
                     ) || SameQ[simplesummand[prlauf],1], "",
                     True,simplesummand[prlauf]
             ]      ];
     AppendTo[output," "];
     AppendTo[output,
              Which [(SameQ[xpotenz[prlauf],1] &&
                      Not[SameQ[simplesummand[prlauf],1]]
                     ) || SameQ[simplesummand[prlauf],0],"",
                     True,xpotenz[prlauf]
    ]        ]      ];
output = Apply[SequenceForm,output];
If[PSPrintMessages,Print[output]]
];  *)

(* conversion in a power series *)
SetAttributes[ps,HoldFirst];
SetAttributes[psint,HoldFirst];
modilist={};
ps[fkt_,max_,nmax0_] :=
Module[{dfi,dfib,mi},
      (* If [ratalgo[fkt],Return[returnval],rat = False]; *)
      rat=False;
      {code,returnval}=psint[fkt,max,nmax0];
      If[Not[SameQ[code,0]] && Not[SameQ[code,4]],
         For[dfi=0,dfi<=dep (*&& dfi<p*),dfi++,
             ClearAttributes[ratalgo,HoldFirst];
	     rat = ratalgo[df[dfi]];
             If[rat,
		 If[PSPrintMessages,
                Print["ps-info: rational derivative: D[f,{x,",dfi,"}] = "]];
                If[PSPrintMessages,
                Print["         ",df[dfi]]];
                For[dfib=dfi-1,dfib>=0,dfib--,
                    {simplesummand[1],ex[1],presum}=
                      fintegrate[simplesummand[1],ex[1],presum,df[dfib]];
		    (* normalization with startindex=0 *)
                    presum = presum - ((simplesummand[1] x^ex[1])/.k->0);
                    prepprint;
		    ClearAttributes[prettyprint,HoldFirst];
                    (*prettyprint[df[dfib]];*)
                    SetAttributes[prettyprint,HoldFirst]
                   ];
                SetAttributes[ratalgo,HoldFirst];
                Return[tresult]
               ];
             SetAttributes[ratalgo,HoldFirst]
        ]  ];
    If[!rat&&SameQ[code,3],Return[HoldForm[PowerSeries[function,x,0,order]]]];
      Which[SameQ[code,0],
            Return[returnval],
            SameQ[code,1],
            For[mi=1,mi<=Length[modilist],mi++,
                modfkt=Apply[modilist[[mi]],{fkt}];
                If[Not[SameQ[modfkt,fkt]],
                   If[PSPrintMessages,
                         Print["ps-info: ",fkt," modified to:"]];
                   If[PSPrintMessages,
                         Print["         ",modfkt ]];
                   ClearAttributes[psint,HoldFirst];
                   {c2,returnval}=psint[modfkt,max,nmax0];
                   SetAttributes[psint,HoldFirst];
                   If[c2!=0 || c2!=1 || c2!=4, 
		      Return[HoldForm[PowerSeries[function,x,0,order]]]]
               ]  ],
            SameQ[code,3],
            Return[returnval],
            SameQ[code,4],
            Return[HoldForm[PowerSeries[function,x,0,order]]]
            ];
      Return[HoldForm[PowerSeries[function,x,0,order]]]
     ];  (* ps  *)

(* 
   returncodes psint:
   0, ok / PS found
   1, DE not found
   2, no initialization found
   3, RE type not supported
   4, PS does not exist
*)

psint[fkt_,max_,nmax0_]:=Module[{(* ff,pmax,Pde,de,dep,p,nn,
       dflist,co,sum, m,ix,aa0,ifold,rpart,i*)},
errorval=(*SequenceForm["ps[",*) HoldForm[fkt](*, ",", max, "]"]*);
pmax = max;
nmax = nmax0;
df[0] = fkt (*//.
{Tan[y_]->Sin[y]/Cos[y],ArcCot[y_]->Pi/2-ArcTan[y],
Cos[ArcSin[y_]]->Sqrt[1-y^2],Sin[ArcCos[y_]]->Sqrt[1-y^2]}*);
df[0] = df[0]/.transformspecial1;
dflist= {df[0]};
If[SameQ[df[0],0],
co[0]=0,
   (* search for a homogeneous linear DE with polynomial coefficients
   of order less than or equal pmax (default=5) *)
   (* search for first order DE *)
   df[1] = D[df[0],x];
   AppendTo[dflist,df[1]];
   sum  = df[1] + a[0] * df[0];
   sum  = SimpByRecursion[sum];
   co[0] = Together[Expand[ -df[1]/df[0] ]]; 
  ];

nomi=Numerator[co[0]];
domi=Denominator[co[0]];
dep=pmax; (* init for search of rat. derivative *)

If [(PolynomialQ[nomi,x] && PolynomialQ[domi,x]),
    de = diff[f,x]*domi + nomi * f;
    dep= 1,

    (* search for higher order DE *)
    de =Null;
    listzero = {0};
    listvar  = {a[0]};
    difflist = {f,diff[f,x,1]};
    For [p=2, p<=pmax, p++,
         df[p] = D[df[p-1],x];
          AppendTo[dflist,df[p]];
	  (* setting for DE *)
         sum   = df[p] + Sum[a[ii]*df[ii],{ii,0,p-1}];
    length = Length[reclist];
    For[i= 1,i<=length,++i,
    If[Not[FreeQ[sum,Head[reclist[[i,1]]]]],
    sum  = SimpByRecursion[sum,reclist[[i]] ];
      ]; (* if not  *)
       ];  (* for *)
finalsum = Numerator[Together[sum]];
         list= Level[Expand[finalsum],1];
equ = {};
         (* find the rational independent terms *)
         newlist ={};
         newlist = ListOfIndependentTerms[list,x];
         equ = Flatten[newlist];
          Clear[newlist];
	 (* find the coefficients of the DE *)
         listzero=Table[0,{Length[equ]}];
         AppendTo [listvar,a[p-1]];
         AppendTo [difflist,diff[f,x,p]];
         equ1[p] = equ;
	 Off[Solve::svars];
         solution = Solve[equ==listzero,listvar];
         On[Solve::svars];
	 If [solution!={},
 If[SameQ[listzero, Simplify[equ /. solution[[1]]]],
             denomil={};
             sollist = solution[[1]];
             For [mmm=1, mmm<=p, mmm++,
                  index = sollist[[mmm,1]] /. a[in_] -> in;
                  co[index] = Simplify[sollist[[mmm,2]]];
                  AppendTo[denomil, Denominator[Together[co[index]]] ]
                 ];
             denomi = lcm[denomil];
	 co[p] = 1;
             de = co[0] * f;
             For [mmm=1, mmm<=p, mmm++, de= co[mmm] * diff[f,x,mmm] + de];
	      de = Expand[de];
	      de = If[SameQ[Head[de],diff],
                         de*denomi,
                         Sum[ de[[si]]*denomi, {si,Length[de]}]
                        ];
	      de = Simplify[de];
             de = Collect[de,difflist];
	     DE = (* global *) de == 0 /. 
	     {f->Global`F[x],diff[f,x]->Global`F'[x],
              diff[f,x,o_]->Derivative[o][Global`F][x]};
	     dep= p;
             Break[]
 ]      ]   ];
    If [Equal[de,Null],
        If[PSPrintMessages,
                Print["ps-info: DE not found in ",pmax," step(s)"]];
        Return[{1,errorval}]
   ]   ];
If[PSPrintMessages,Print["ps-info: ",dep," step(s) for DE:"]];
If[PSPrintMessages,Pde = de/.{f->Global`F[x],diff[f,x]->Global`F'[x],
diff[f,x,o_]->Derivative[o][Global`F][x]};
Print["         ",Pde /.x->Global`x," == 0"]];

(* conversion in a RE *)
Clear[n];
re00= subst[de,x,a];
{recoefflist,varlist}=reseparation[re00];
re=re01=Apply[Plus,recoefflist*varlist];
(* functions with fractional exponents *)
redenomi=1;
reanalysis[recoefflist,varlist];

If[Not[SameQ[redenomi,1]],
   If[PSPrintMessages,
         Print["ps-info: RE modified to (k -> ",
	  (k/redenomi)/.k->Global`k,")"]];
   varlist2=nvarlist /. a[k+mmmm_]->a[k+(mmmm redenomi)];
   recoefflist2=Simplify[Expand[nrecoefflist] /. k^e_. -> (k/redenomi)^e];
   re=Apply[Plus,recoefflist2*varlist2];
   reanalysis[recoefflist2,varlist2];
  ];
fmod:=x->x^redenomi;
(* initialization of all RE types *)
psstart=0;
lvarlist=Length[varlist];
(* test for RE type *)
Which[

(* functions with finite representation *)
lvarlist==1,
If[PSPrintMessages,
        Print["ps-info: ps with finite number of non-zero coefficients"]];
If[SameQ[ninit,0],
   If[PSPrintMessages,Print["ps-info: PS does not exist"]];
   Return[{4,errorval}]
  ];
presum = 0;

For [ix=0,ix<ninit,ix++,
     exp=ix/redenomi;
     subtemp=  Simplify[D[df[0]/.fmod,{x,ix}]];
     subtemp= subtemp/.transformspecial2;
     temp = limit[ subtemp ,x->0] *x^exp/ix!;
     If[undefined[temp],
        If[PSPrintMessages,Print["ps-info: a[",ix,"]=",temp]];
        If[PSPrintMessages,Print["ps-info: PS does not exist"]];
        Return[{4,errorval}],
        presum = presum+temp;
    ]  ];
initshift=0;
tresult=presum;
summand[1]=0;
simplesummand[1]=0;
xpotenz[1]=0;
rparts = 1, (* number of parts of the resulting expression *)
(* functions of hypergeometric type *)
lvarlist==2,
mfold = Max[ findd[nvarlist[[1]]], findd[nvarlist[[2]]] ];
If[Not[FreeQ[gcd,k]],
solgcd=Solve[gcd==0,k];
If[Length[solgcd]>1,"ps-info: too difficult recurrence equation";
Return[{fkt,4}]
];
gcdindex=solgcd[[1,1,2]];
presum=
limit[(df[0]/.fmod)*x^(-gcdindex),x->0]x^gcdindex;
,
(* Else *)
presum=0;
gcdindex=0
];
 
If[PSPrintMessages,
        Print["ps-info: function of hypergeometric type"]];
reinverse;
(* 1-symmetric functions *)
If [mfold==1,
    If[rinitsol!={}, If[PSPrintMessages,
        Print["ps-info: for all k <= ",restart-1,": a[k]=0"] ]];
    If[irinitsol!={}, If[PSPrintMessages,
        Print["ps-info: for all k >= ",restop+1,": a[k]=0"] ]]
   ];

originfkt=df[0];
(* logarithmic singularities *)
integrate=False;
tempdenomi= denomi/.transformspecial2;
If[(SameQ[Cases[Variables[de],f],{}] &&
   (SameQ[maxd,dep] || Not[NumberQ[Coefficient[de,diff[f,x,dep]]]]))
   && limit[tempdenomi,x->0]==0,
   integrate=True;
   If[PSPrintMessages,
        Print["ps-info: working with f' = ",df[1]]];
   {rec1,rev1}=reseparation[diffre[re]];
    reanalysis[rec1,rev1];
   reinverse;
   df[0]=df[1];
   psstart=1;
   If[Not[FreeQ[gcd,k]],
   solgcd=Solve[gcd==0,k];
   If[Length[solgcd]>1,"ps-info: too difficult recurrence equation";
   Return[{fkt,4}]
   ];
   gcdindex=solgcd[[1,1,2]];
   presum=
   limit[(df[0]/.fmod)*x^(-gcdindex),x->0]x^gcdindex,
   (* Else *)
   presum=0;
   gcdindex=0
   ] 
  ];

(* essential singularities *)
reverse=False;
Off[Series::esss];
(*IfHead[Series[df[0],{x,0,0}]]==Series, no more supported *)
If[False,
   reverse=True;
  If[PSPrintMessages,
        Print["ps-info: working with ",f[x^(-1)]]];
   newcoefflist=If[integrate,
                   {rec1[[2]],(-1)^(mfold-1) rec1[[1]]},
                   {recoefflist[[2]],recoefflist[[1]]}/.k->-k
                  ];
   newvarlist=If[integrate,rev1,{varlist[[2]],a[2k-varlist[[1]][[1]]]}];

   df[0]=If[integrate,D[originfkt/.x->1/x,x],df[0]/.x->1/x];
   reanalysis[newcoefflist,newvarlist]
  ];
singmod=x->x^(If[reverse,-1,1]);
(* initial coefficients *)
initshift=0;
shift[1]=Null;
For [aa0=-restart;
  ddff[aa0]=Together[((df[0]-presum)/.fmod)*x^(-restart)],
aa0<=-restart+nmax,
 aa0++;ddff[aa0]=ddff[aa0-1],
     For [aa=0; inter=ddff[aa0] ,
        aa<=mfold+nmax, aa++;
	inter=D[inter,x],
          inter = inter/.transformspecial2;
	  init[1] = limit[inter,x->0] / aa!;
          init[1] = init[1]/.transformspecial2;
	  If [undefined[init[1]],
              If[PSPrintMessages,
              Print["ps-info: no initialization found for PS
(a[",aa,"]=",
                    init[1],")"]];
              Break[],
              If[PSPrintMessages,
                 Print["ps-info: a[",aa,"] = ",init[1]]];
         If [Not[SameQ[init[1],0]], 
	 initindex=shift[1]=aa; 
	 Break[]   ] ]   ];
     If [SameQ[shift[1],Null],
         If[PSPrintMessages,
	 If[SameQ[ToString[Global`f],"f"], ff=Global`f,ff=f];
	 Print["ps-info: for n < ",aa,
               " no initialization found for PS: ",x^aa0 ff]],
         initshift=aa0;
         Break[]
    ]   ];
If [SameQ[shift[1],Null], Return[{2,errorval}]];


border=Infinity;
tresult = 0;
rparts = mfold; (* number of parts of the resulting expression *)

(* initialization of multi-part FPS *)
If [mfold>1,
    For [ifold=2,ifold<=mfold,ifold++,
         temp = ifold - 1;
	 tempinit = D[ddff[initshift],{x,initindex+temp}];
	 tempinit = tempinit/.transformspecial2;
         init[ifold]=limit[tempinit,x->0] /
                     (initindex+temp)!;
         If[PSPrintMessages,
                Print["ps-info: a[",initindex+temp,"] = ",init[ifold]]];
         shift[ifold] = shift[1] + temp
   ]    ];
(* type of symmetry: shift=1 (odd), shift=0 (even) *)
If [mfold==2,
    Which[Not[SameQ[init[2],0]],
          If[PSPrintMessages,
                Print["ps-info: PS devided into 2 parts",
                " (non-symmetric 2-fold function)"]],
          OddQ[initindex+initshift],
          If[PSPrintMessages,
                Print["ps-info: shifted 2-fold symmetric function",
                " (e.g. odd)"]],
          EvenQ[initindex+initshift],
          If[PSPrintMessages,
                Print["ps-info: 2-fold symmetric function (e.g. even)"]]
   ]     ];
On[Series::esss];
(* calculation of the parts of the resulting expression *)
For [rpart=1,rpart<=rparts,rpart++,
     If[SameQ[init[rpart],0],
     summand[rpart]=0,

     (* RE for the coefficients *)
     recoefflistsort = nnrelist /. a[__]->1;
     recoefflist1 = recoefflistsort /. k -> mfold*k+shift[rpart]-initshift;
     recursfac[rpart] = Factor[-(recoefflist1[[2]]/recoefflist1[[1]])];
     (* summand in the hypergeometric FPS *)
     recnomil0[rpart] = FactorList[Numerator[recursfac[rpart]]];
     recnomil[rpart]  = factorcomplexlist[recnomil0[rpart]];
     recdomil0[rpart] = FactorList[Denominator[recursfac[rpart]]];
     recdomil[rpart]  = factorcomplexlist[recdomil0[rpart]];
     nomi = 1;
     domi = 1;
     nomifac = 1;
     domifac = 1;
	  For [i=1,i<=Length[recnomil[rpart]],i++,
          {term,exp}={First[recnomil[rpart][[i]]],Last[recnomil[rpart][[i]]]};
          If [FreeQ[term,k],
              nomifac = nomifac * term^exp,
              {fac,poch} = findpoch[term];
              nomifac = nomifac * fac^exp;
              nomi = nomi * Pochhammer[poch,k]^exp
         ]   ];
     For [i=1,i<=Length[recdomil[rpart]],i++,
          {term,exp}={First[recdomil[rpart][[i]]],Last[recdomil[rpart][[i]]]};
          If [FreeQ[term,k],
              domifac = domifac * term^exp,
              {fac,poch} = findpoch[term];
              domifac = domifac * fac^exp;
              domi = domi * Pochhammer[poch,k]^exp
             ] (* if freeQ *)
	 ] (* for i *);

     Off[GreaterEqual::nord];
     summand[rpart]= Simplify[(nomifac/domifac)^k*(nomi/domi)] //.introducei;
     On[GreaterEqual::nord]

     ] (* if SameQ *);
     Off[Power::infy,Infinity::indet];
     (* sum representation *)
     If[SameQ[summand[rpart],0],
        simplesummand[rpart] = 0;
        ex[rpart] = (shift[rpart]-initshift) / redenomi;
	 If[integrate,init[rpart]=init[rpart]/++ex[rpart]];
        If[reverse,ex[rpart]=-ex[rpart]];
	xpotenz[rpart] = x^ex[rpart];
        result[rpart]  = simplesummand[rpart],
        simplesummand[rpart] = simple[Simplify[summand[rpart] * init[rpart]]];
        simplesummand[rpart] = Factor[simplesummand[rpart]];
        ex[rpart] = Simplify[(mfold k + shift[rpart] - initshift)/redenomi];
        If[integrate,
          {simplesummand[rpart],ex[rpart],presum}=
          fintegrate[simplesummand[rpart],ex[rpart],presum,originfkt/.singmod];
          ];

        (* normalization of the sums with startindex=0 *)
	If [Not[SameQ[psstart,0]],
            Off[Power::infy];
            norm=Sum[simplesummand[rpart] x^ex[rpart], {k,0,psstart-1}];
            On[Power::infy];
            If [Not[undefined[norm]], presum=presum-norm; 
	    psstart=0]
           ];

        If[reverse,ex[rpart]=-ex[rpart]];
        xpotenz[rpart] = x^ex[rpart];

        result[rpart] = Sum[simplesummand[rpart]*xpotenz[rpart],
                            {k,psstart,border}
                           ] 
       ](* if sameq summand  *);
       On[Power::infy,Infinity::indet];
     tresult = tresult + result[rpart]
    ];
Do[
If[PolynomialQ[nnrelist[[2]]/(a[k]*(k-restart-kkk)),k],
presum=presum+limit[D[(df[0]/.fmod)*x^(-restart),{x,kkk}],x->0]*
x^(restart+kkk)],{kkk,0,mfold-1}];
tresult = presum + tresult;
,

(*  explike case *)
decoefconst[de],
If[PSPrintMessages,
        Print["ps-info: DE has constant coefficients"]];
nnrelist2 = nnrelist*k!;
nnrelist3 = nnrelist2/. a[k_]->b[k]/k!;
nnrelist3 =  Simplify[nnrelist3];
If[PSPrintMessages,
        Print["ps-info: modified RE (a[k] -> k! a[k]):"]];
If[PSPrintMessages,
        Print["         ",Apply[Plus,nnrelist3]/.{b->Global`a,
	k->Global`k}," == 0"]];
nnrelist4 = (nnrelist3 /. b[k_]->x^k) / x^k;
gap=0;
nnrelist5 = nnrelist4 x^gap;
recoefconst = Recoefconst[dflist];
simplesummand0 = summand[1] //. introducei;
simplesummand1 = complexfactor[Simplify[simplesummand0]];
simplesummand[1] = complexfactor[Simplify[complexmod[simplesummand1]]];
xpotenz[1] = x^(Simplify[k/redenomi]);
initshift=0;
presum = Sum[limit[df[lx],x->0]x^lx/lx!,{lx,0,restart}];
tresult= presum + Sum[simplesummand[1] * xpotenz[1],{k,restart,Infinity}];
rparts = 1;
border = Infinity,

(* RE not supported *)
True,
If[PSPrintMessages,Print["ps-info: RE type not supported"]];
Return[{3,errorval}]
];
(*prettyprint[fkt];*)
Return[{0,tresult}]
];

(* main program *)
If[Not[FreeQ[function,GegenbauerC[kkk_,0,xxx_]]],
Gegenbauer0Print[function];
Return[HoldForm[PowerSeries[function,x,0,order]]]
];
If[Not[FreeQ[function,GegenbauerC[kkk_,aaa_,xxx_]]],
GegenbauerWarning[function,{}];
];

If[!FreeQ[fkt,F]||!FreeQ[x,F],
 If[PSPrintMessages,
 Print["ps-warning: the symbol F is used in the differential equation."]
   ]
  ];
order0 = order;	
ps[function,order,order0]/.{jj->Global`jj,k->Global`k}
]/;FreeQ[function,Global`k]&&FreeQ[x,Global`k]&&FreeQ[x0,Global`k]&&
  SameQ["k",ToString[Global`k]] 


PowerSeries[function_,x_,x0_,order_]:=Module[{},
If[SameQ["k",ToString[Global`k]],
Print["ps-warning: Please unassign k with Clear[k] before using this function."]
  ];
HoldForm[PowerSeries[function,x,x0,order]]
]/;!(FreeQ[function,Global`k]&&FreeQ[x,Global`k]&&FreeQ[x0,Global`k]&&
SameQ["k",ToString[Global`k]])

PowerSeries[function_,x_,Infinity,order_]:=Module[{temp},
asympt = False;
temp = PowerSeries[function/.x->1/x,x,0,order];
temp/.x->1/x
]

(* formal Laurent series at an arbitrary point *)
PowerSeries[func_,y_,y0_,order_]:=Module[{temp(*x*)},
      If[PSPrintMessages, funcp = func /.y->x+y0;
      Print["ps-info: working with ",funcp /. x->Global`x]];
temp = PowerSeries[(func /. y->x+y0),x,0,order];
temp/. (x->y-y0)
]/;!SameQ[ToString[y0],"x"]

PowerSeries[func_,y_,y0_,order_]:=Module[{},
Print["ps-warning: Please use another symbol than x as third argument"];
HoldForm[PowerSeries[func,y,y0,order]]
]

(* shortform *)
PS[anything___]:=PowerSeries[anything]

AsymptPowerSeries[function_,x_,order_]:=Module[{},
Print[InputForm[x]," is not a valid variable."];
HoldForm[AsymptPowerSeries[function,x,order]]]/;!SameQ[Head[x],Symbol]

AsymptPowerSeries[function_,x_]:= AsymptPowerSeries[function,x,5]

AsymptPowerSeries[function_,x_,order_]:=Module[{temp},
asympt = True;
temp = PowerSeries[function/.x->1/x,x,0,order];
asympt = False;
temp/.x->1/x
]/;FreeQ[function,Global`k]&&FreeQ[x,Global`k]&&FreeQ[x0,Global`k]&&
   SameQ["k",ToString[Global`k]]

AsymptPowerSeries[function_,x_,order_]:=Module[{},
If[SameQ["k",ToString[Global`k]],
Print["ps-warning: Please unassign k with Clear[k] before using this function."]
  ];
HoldForm[AsymptPowerSeries[function,x,order]]
]/;!(FreeQ[function,Global`k]&&FreeQ[x,Global`k]&&FreeQ[x0,Global`k]&&
    SameQ["k",ToString[Global`k]])

Clear[SimpleDE,DEtoRE,SimpleRE,DEOut]

DEOut[de_,y_,x_]:=Module[{X,DE,delist,k,n},

If[SameQ[Head[de],Equal],DE=Expand[de[[1]]-de[[2]]],DE=Expand[de]];
        DE=(DE /. y[x]->1);
        DE=(DE /. Derivative[n_][y][x]->X^n);
        delist=CoefficientList[DE,X];
        Sum[Factor[delist[[k]]] Derivative[k-1][y][x],
        {k,Length[delist],2,-1}]+Factor[delist[[1]]] y[x]==0
];

SimpleDE[fkt_,x_]:=SimpleDE[fkt,x,5,Global`F]

SimpleDE[fkt_,x_,max_]:=SimpleDE[fkt,x,max,Global`F]/;
	     SameQ[Head[max],Integer]||SameQ[Head[max],DirectedInfinity]

SimpleDE[fkt_,x_,F_]:=SimpleDE[fkt,x,5,F]/;
	     SameQ[Head[F],Symbol]

SimpleDE[fkt_,x_,max_,F_]:=Module[{},
Print["ps-info: ",x," is not a valid variable"];
HoldForm[SimpleDE[fkt,x,max,F]]]/;!SameQ[Head[x],Symbol]

SimpleDE[fkt_,x_,max_,F_]:=Module[{},
Print["ps-warning: Please Clear[F], or use another symbol as fourth
argument of FindRecursion."];
HoldForm[SimpleDE[fkt,x,max,F]]]/;(!SameQ[Head[F],Symbol]||
                     !SameQ[ToString[Head[F[anything___]]],"F"])

SimpleDE[fkt_,x_,max_,F_]:=Module[
{init,shift,xpotenz,simplesummand,result,recursfac,recnomil,recdomil,
summand,recnomil0,recdomil0,ddff,df,ex,pmax,conomi,domi,dep,de,
listzero,listvar,difflist,sum,finalsum,testlist,list,equ,lnew,length,
j,i,solution,denomil,sollist,m,p,de0,n,errorval,a,newlist,
lcm,nn},
If[PSPrintMessages,Print[psinfo]];

ListOfIndependentTerms[list1_,xx_]:= Module[{lnew, length,first,fraction,sum,i},
 lnew = {};
 length = Length[list1];
first = list1[[1]];

sum = first;
For[i=2, i<=length, i++,
 fraction = Factor[Cancel[first/list1[[i]]]];
 If [RationalQ[fraction,xx],
 sum  += list1[[i]], (* rat. dependent  *)
 AppendTo[lnew,list1[[i]]] (* rat. indep  *)
    ]  (* if  *)
   ];  (* for   *) 
Flatten[{sum,ListOfIndependentTerms[lnew,xx]}]
]/;(Length[list1]>1);

ListOfIndependentTerms[list1_,xx_]:= Flatten[{list1}]/;(Length[list1]<2);

lcm[{}]:=1;
lcm[a_]:=Module[{j},
PolynomialLCM[First[a],lcm[Rest[a]]]
];

(* main  *)
If[Not[FreeQ[fkt,GegenbauerC[kkk_,0,xxx_]]],
Gegenbauer0Print[fkt];
Return[HoldForm[SimpleDE[fkt,x,max,F]]]
];
If[Not[FreeQ[fkt,GegenbauerC[kkk_,aaa_,xxx_]]],
GegenbauerWarning[fkt,{}]];

If[!FreeQ[fkt,F]||!FreeQ[x,F],
Print[
"ps-warning: the symbol F is used in the differential equation."]];
errorval=(*SequenceForm["ps[",*) HoldForm[fkt](*, ",", max, "]"]*);
pmax = max;
df[0] = fkt/.transformspecial1;
If[SameQ[df[0],0],
   co[0]=0,
   (* search for a differential equation of maximal order pmax (default=5) *)
   (* search for a differential equation of order 1 *)
   df[1] = D[df[0],x];
    sum  = df[1] + a[0] * df[0];
    length = Length[reclist];
    For[i= 1,i<=length,++i,
    If[Not[FreeQ[sum,Head[reclist[[i,1]]]]],
    sum  = SimpByRecursion[sum,reclist[[i]] ];
    ];  (* if not  *)
    ];  (* for *)
   co[0] = Together[Expand[ -df[1]/df[0] ]]
  ];

nomi=Numerator[co[0]];
domi=Denominator[co[0]];
dep=pmax; (*init fuer rat. derivative search*)
If [RationalQ[co[0],x],
    de = diff[f,x]*domi + nomi * f;
    dep= 1,

    (* search for a differential equation of higher order *)
    de = Null;
    listzero = {0};
    listvar  = {a[0]};
    difflist = {f,diff[f,x,1]};

    For [p=2, p<=pmax, p++,
         df[p] = D[df[p-1],x];
         (* formal setting of differential equation *)
         sum   = df[p] + Sum[a[ii]*df[ii],{ii,0,p-1}];
    length = Length[reclist];
    For[i= 1,i<=length,++i,
      If[Not[FreeQ[sum,Head[reclist[[i,1]]]]],
      sum  = SimpByRecursion[sum,reclist[[i]] ];
        ];  (* if not  *)
       ];  (* for *)
	 finalsum = Numerator[Together[sum]];
         testlist= Level[Expand[finalsum],1];
         list= Level[Expand[finalsum],1];
         equ = {};
         (* find rational independent terms *)
          equ  = ListOfIndependentTerms[list,x];
         equ1[p]=  equ;
          (* find coefficients of differential equation *)
         listzero=Table[0,{Length[equ]}];
         AppendTo [listvar,a[p-1]];
	 AppendTo [difflist,diff[f,x,p]];
         Off[Solve::svars];
         solution = Solve[equ==listzero,listvar];
         On[Solve::svars];
         If [solution!={},
	 If[SameQ[listzero, Simplify[equ /. solution[[1]]]],
	     denomil={};
             sollist = solution[[1]];
             For [m=1, m<=p, m++, 
                  index = sollist[[m,1]] /. a[in_] -> in;
                  co[index] = Simplify[sollist[[m,2]]];
                  AppendTo[denomil, Denominator[Together[co[index]]] ]
                 ];
             denomi = lcm[denomil];
             co[p] = 1;
             de = co[0] * f;
             For [m=1, m<=p, m++, de= co[m] * diff[f,x,m] + de];
             de = Expand[de];
             de = If[SameQ[Head[de],diff],
                         de*denomi,
                         Sum[ de[[si]]*denomi, {si,Length[de]}]
                        ];
             de = Simplify[de];
             de = Collect[de,difflist];
             dep= p;
             Break[]
        ]   ]] (* for p *);
    If [Equal[de,Null], 
        If[PSPrintMessages,
	Print["ps-info: DE not found in ",pmax," step(s)"]];
        Return[HoldForm[SimpleDE[fkt,x,max,F]]]
       ] (* Equal *)
      ] (* if rat.Q *);
de=(de /. {f->F[x],diff[f,x]->F'[x],diff[f,x,p_]->Derivative[p][F][x]});
DE = (de == 0);
de == 0
(* factored form
DEOut[de,F,x] *)
] (* SimpleDE  *)

Clear[NonLinear]

NonLinear[de_,y_,x_]:=Module[
	{pos1,pos2,DE},
	If[SameQ[Head[de],Equal],DE=Expand[de[[1]]-de[[2]]],DE=Expand[de]];
	DE=(DE /. y[x]->t[0]);
	DE=(DE /. Derivative[n_][y][x]->t[n]);
	pos1=Position[DE,a_.*t[b_]*t[c_]];
	pos2=Position[DE,a_.*t[b_]^c_];
	Not[SameQ[pos1,{}]] || Not[SameQ[pos2,{}]]
]

DEtoRE[de_,F_,x_]:=DEtoRE[de,F,x,Global`a,Global`k]

DEtoRE[de_,F_[x_],x_]:=DEtoRE[de,F,x,Global`a,Global`k]

DEtoRE[de_,F_[x_],x_,a_,k_]:=DEtoRE[de,F,x,a,k]

Off[Global`k::shdw]

DEtoRE[de_,F_,x_,Global`a,Global`k]:= Module[{},
Print["ps-warning: Please Clear[a] and Clear[k], or use other symbols
as fourth and fifth argument of DEtoRE."];
HoldForm[DEtoRE[de,F,x,Global`a,Global`k]]]/;(!SameQ[Head[Global`a],Symbol]||
Not[SameQ[ToString[Head[Global`a[anything___]]],"a"]])&&
     !SameQ[Head[Global`k],Symbol]

DEtoRE[de_,F_,x_,a_,Global`k]:= Module[{},
Print["ps-warning: Please use another symbol as fifth argument of DEtoRE."];
HoldForm[DEtoRE[de,F,x,a,Global`k]]]/;!SameQ[Head[Global`k],Symbol]

DEtoRE[de_,F_,x_,Global`a,k_]:=Module[{},
Print["ps-warning: Please Clear[a] or use another symbol as
fourth argument.\n"];
HoldForm[DEtoRE[de,F,x,Global`a,k]]]/;(!SameQ[Head[Global`a],Symbol]||
Not[SameQ[ToString[Head[Global`a[anything___]]],"a"]])

DEtoRE[de_,F_,x_,a_,k_]:= Module[{},
Print["ps-warning: Nonlinear differential equations are not supported."];
HoldForm[DEtoRE[de,F,x,a,k]]]/;NonLinear[de,F,x]

DEtoRE[de_,F_,x_,a_,k_]:=Module[
{tempre,subst,de00,f,recoefflist,varlist,re,re00,reseparation,
l,i,reanalysis,maxd,reprodsum,findd,higherd,plus1,part12},
If[PSPrintMessages,
Print[psinfo]];
findd[c_. * a[k]] := 0;
findd[c_. * a[k+d_.]] := d;
findd[c_. * a[k+d_.]] := d;
higherd[z_,y_] := findd[z] > findd[y];
plus1[pp___]:=pp + 1;
part12[pp___]:=Part[pp,1,2];

If[Head[de]==Equal,de00=de[[1]]-de[[2]],de00=de];
de00=(de00
/.{F[x]->f,F'[x]->diff[f,x],Derivative[p_][F][x]->diff[f,x,p]});
subst[g_+h_,x]:=subst[g,x]+subst[h,x];
subst[c_*g_,x]:=c*subst[g,x] /; FreeQ[c,x] && FreeQ[c,f];
subst[diff[f,x,k0_],x]:=Pochhammer[k+1,k0]*a[k+k0];
subst[diff[f,x],x]:=(k+1)*a[k+1];
subst[f,x]:=a[k];
subst[x^j_.*diff[f,x,k0_],x]:=Pochhammer[k+1-j,k0]*a[k+k0-j];
subst[x^j_.*diff[f,x],x]:=(k+1-j)*a[k+1-j];
subst[x^j_.*f,x]:=a[k-j];
subst[g_,x]:=subst[Expand[g],x] /; (Head[g]==Times);
(* separation of variables and coefficients *)
reseparation[tempre_]:=Module[
        {v,c},
        v=Cases[Variables[tempre],a[__]];
        c=Simplify[Coefficient[Expand[tempre],#]&/@ v];
Return[{c,v}]
];
RE=re00= subst[de00,x];
{recoefflist,varlist}=reseparation[re00];
re=Apply[Plus,recoefflist*varlist];
l = Length[varlist];
mind = findd[varlist[[1]]];
For [i=2, i<=l, i++, mind= Min[findd[varlist[[i]]],mind]];
(Map[Factor,re /. k -> k-mind]==0)
] (* DEtoRE *)

SimpleRE[fkt_,x_,a_[k_],k_,max_]:=SimpleRE[fkt,x,a,k,max]

SimpleRE[fkt_,x_]:=SimpleRE[fkt,x,Global`a,Global`k]

SimpleRE[fkt_,x_,a_[k_],k_]:=SimpleRE[fkt,x,a,k,5]

SimpleRE[fkt_,x_,a_,k_]:=SimpleRE[fkt,x,a,k,5]

SimpleRE[fkt_,x_,a_,k_,max_]:=Module[{},
Print["ps-warning: Please Clear[F] before using SimpleRE."];
HoldForm[SimpleRE[fkt,x,a,k,max]]]/;(Not[SameQ[Head[Global`F],Symbol]]||
    !SameQ[ToString[Head[Global`F[anything___]]],"F"])

SimpleRE[fkt_,x_,a_,k_,max_]:=Module[{},
Print["ps-warning: Please Clear[a] or use another symbol as
third argument.\n"];
HoldForm[SimpleRE[fkt,x,a,k,max]]]/;(!SameQ[Head[a],Symbol]||
    !SameQ[ToString[Head[Global`a[anything___]]],"a"])

SimpleRE[fkt_,x_,a_,k_,max_]:=Module[
	{PSP,hold},
	If[PSPrintMessages,
	Print[psinfo]];
	PSP = PSPrintMessages;
        If[PSP,psprintoff];
	hold = DEtoRE[SimpleDE[fkt,x,max,Global`F],Global`F,x,a,k];
	If[PSP,psprint];
	hold
]

Off[General::spell1]

RationalQ[f_,x_]:=Module[{fac},
fac:=Factor[f];
PolynomialQ[Numerator[fac],x] && PolynomialQ[Denominator[fac],x]
]

On[General::spell1]

Clear[
FindLowestFirstParameter,SimpByRecursion,SimpByRecursion1,Recursion,
AddToNlist]

SimpByRecursion[expr_]:= Module[{expr1,expr2,length,i},
    expr1 = expr/.transformspecial1;
    expr2 = expr/.transformspecial1;
    length = Length[reclist];
    For[i= 1,i<=length,++i,
    If[Not[FreeQ[expr1,Head[reclist[[i,1]]]]],
    expr1= SimpByRecursion[expr1,reclist[[i]]]
      ]; (* if not  *)
       ];  (* for *)
If[SameQ[expr2,expr],expr1,expr1/.transformspecial2]
]

SimpByRecursion[expr1_,norec_]:= Module[{},
Print["ps-warning: Please call SimpByRecursion with one argument."];
HoldForm[SimpByRecursion[expr1,norec]]
]/;!SameQ[Head[norec],Equal]

SimpByRecursion[expr1_,recursion_]:=Module[{A,func,n,low,i,tail,argli,
expr2,expr3, aetzi,fetzi,lowlist,highlist,highlist3,lowlist3,reclowlist,
rechighlist,reclow,low3,high3,hold},

Recursion[arglist_,arglii_,recursion1_]:=  Module[{n,length,recu,i},
length = Length[arglii];
recu = recursion1;
For[i = 1, i <= length,++i,
recu = recu/. arglii[[i]] -> arglist[[i]] 
    ];
recu
];

SimpByRecursion1[AA_,AA_[arglist_],low1_,range1_,arglii_,recursion1_]:=
SimpByRecursion1[AA,Recursion[arglist,arglii,recursion1],
          low1,range1,arglii,recursion1]/;
	    (arglist[[1]] -low1-1+range1 -1>0);

SimpByRecursion1[AA_,expr_,low1_,range1_,arglii_,recursion1_]:=Module[
{p,head,plist,i,length},
length = Length[expr];
plist = {};head = Head[expr];
For[i=1,i<=length,++i,
AppendTo[plist,SimpByRecursion1[AA,expr[[i]],low1,range1,arglii,recursion1]]
   ];
   p= plist[[1]];
If[length>1,
 For[i=2,i<=length,++i,
 p = head[p,plist[[i]]]
    ]
   ];
p
]/;Not[FreeQ[expr,AA]]&&Not[SameQ[Head[expr],AA]];

SimpByRecursion1[AA_,expr_,low1_,range1_,arglii_,recursion1_]:= Module[{},
expr
];

FindLowestFirstParameter[
AA_,AA_[arglist_],arglii_,lowlist2_]:=
Module[{i,low1},
low1 = lowlist2[[1]];
(* finds minimal n-value in calls of func and writes this value in 
global variable low *)
      If[SameQ[arglist[[1]],arglii[[1]]],
        If[(low1- arglii[[1]]>0),
           low1=arglii[[1]],
            (* else do nothing *),
          (* 1st appearance *) low1=arglii[[1]]
          ], 
        If[(low1-arglist[[1]]>0),
          low1=arglist[[1]],
          (* else do nothing *),
          (* 1st appearance *)
          low1=arglist[[1]]
          ]
        ];
(arglist/.arglist[[1]]->low1)
]/;!SameQ[Head[arglist[[1]]],Integer] (* Module Find... *);

FindLowestFirstParameter[
AA_,AA_[arglist_],arglii_,lowlist2_]:=
Module[{i,low1},
low1 = lowlist2[[1]];
(* finds minimal n-value in calls of func and writes this value in
global variable low *)
      If[SameQ[arglist[[1]],0],
        If[(low1>0),
           low1=0,(* else do nothing *),(* 1st appearance *) low1=0
          ],
        If[(low1-arglist[[1]]>0),
          low1=arglist[[1]],
          (* else do nothing *),
          (* 1st appearance *)
          low1=arglist[[1]]
          ]
        ];
(arglist/.arglist[[1]]->low1)
]/;SameQ[Head[arglist[[1]]],Integer];

FindLowestFirstParameter[AA_,expr_,arglii_,lowlist2_]:=
Module[{i,lowlist1,arglist},
lowlist1 = lowlist2;
Table[lowlist1 = 
FindLowestFirstParameter[AA,expr[[i]],arglii,lowlist1],{i,1,Length[expr]}];
lowlist1
]/;
(Length[expr]>0);

FindLowestFirstParameter[AA_,expr_,arglii_,lowlist2_]:=lowlist2;

FindHighestFirstParameter[
AA_,AA_[arglist_],arglii_,highlist2_]:=
Module[{i,high1},
high1 = highlist2[[1]];
(* finds maximal n-value in calls of func and writes this value in
global variable high *)
      If[SameQ[arglist[[1]],arglii[[1]]],
        If[(high1- arglii[[1]]<0),
           high1=arglii[[1]],
            (* else do nothing *),
          (* 1st appearance *) high1=arglii[[1]]
          ], 
        If[(high1-arglist[[1]]<0),
          high1=arglist[[1]],
          (* else do nothing *),
          (* 1st appearance *)
          high1=arglist[[1]]
          ]
        ];
(arglist/.arglist[[1]]->high1)
]/;!SameQ[Head[arglist[[1]]],Integer](* Module Find... *);

FindHighestFirstParameter[
AA_,AA_[arglist_],arglii_,highlist2_]:=
Module[{i,high1},
high1 = highlist2[[1]];
(* finds maximal n-value in calls of func and writes this value in
global variable high *)
      If[SameQ[arglist[[1]],0],
        If[(high1<0),
           high1=0,(* else do nothing *),(* 1st appearance *) high1=0
          ],
        If[(high1-arglist[[1]]<0),
          high1=arglist[[1]],
          (* else do nothing *),
          (* 1st appearance *)
          high1=arglist[[1]]
          ]
        ];
(arglist/.arglist[[1]]->high1)
]/;SameQ[Head[arglist[[1]]],Integer];

FindHighestFirstParameter[AA_,expr_,arglii_,highlist2_]:=
Module[{i,highlist1,arglist},
highlist1 = highlist2;
Table[highlist1 = 
FindHighestFirstParameter[AA,expr[[i]],arglii,highlist1],{i,1,Length[expr]}];
highlist1
]/;
(Length[expr]>0);

FindHighestFirstParameter[AA_,expr_,arglii_,highlist2_]:=highlist2;

func = Head[recursion[[1]]];
argli = recursion[[1]]/.func -> List;
tail = recursion[[2]]/.func-> A;
tail = tail/. A[argl___] -> A[{argl}];
n = argli[[1]];
expr2 = expr1/. func-> A;
expr2 = expr2/. A[argl___] -> A[{argl}];
initlist = {aetzi,fetzi};

(* compute the range of n in expr   *)
lowlist = FindLowestFirstParameter[A,expr2,argli,initlist];
low = lowlist[[1]];
highlist=  FindHighestFirstParameter[A,expr2,argli,initlist];
high= highlist[[1]];
 range = high - low;
(* compute the range of n in recursion   *)
Arecursion = recursion[[2]] /.func->A;
Arecursion = Arecursion/.A[argl___] -> A[{argl}];
reclowlist = 
   FindLowestFirstParameter[A,Arecursion,argli,initlist];
reclow   = reclowlist[[1]];
 recrange = recursion[[1,1]] - reclow; 
 If[recrange > range+1,Return[expr1]];
 expr3 = expr2;
 expr3 = SimpByRecursion1[A,expr3,low,recrange,argli,tail];
highlist3=  FindHighestFirstParameter[A,expr3,argli,initlist];
high3 = highlist3[[1]];
lowlist3 =  FindLowestFirstParameter[A,expr3,argli,initlist];
low3 = lowlist3[[1]];
range3 = high3 -low3;
 expr3 =Expand[expr3];
For[i= low3, i-low3 <=high3-low3,++i,
 lowpluslist = lowlist3/.low3->i;
 expr3 = Collect[expr3, A[lowpluslist]];
] (* for  *);
length = Length[expr3];
 expr3 = expr3/.A[{argl___}]-> A[argl];
 expr3 = expr3/.A-> func;
 For[i=1,i<=length,++i,
  If[Length[expr3[[i]]]>1,
   If[SameQ[Head[Last[expr3[[i]]]],func], 
    hold = Expand[expr3[[i]]/Last[expr3[[i]]]];
    hold = Together[hold];
    expr3 =
    expr3/.expr3[[i]]->hold * Last[expr3[[i]]]
  ] (*if SameQ *)
 ] (* If Length  *)
] (*for  *);
If[(range - range3== 0  )&& (Length[Expand[expr1]]<=Length[Expand[expr3]]),
expr1,expr3]
]  (* Module SimpByRecursion   *)

Clear[AbsRules,SimpSqrt]

SimpSqrt[Abs[x_]^p_]:=(Abs[x]^Mod[(p/2),2]*x^((p/2)-Mod[(p/2),2]))

SimpSqrt[x_^p_]:=(Abs[x]^Mod[(p/2),2]*x^((p/2)-Mod[(p/2),2]))/;IntegerQ[p/2]

SimpSqrt[x_]:= Sqrt[x]

ArcTanhRule={E^(ArcTanh[xx_]*(yy_.)) -> ((1 + xx)/(1 - xx))^(yy/2)}

AbsRules= {Abs[xxx_] Sign[xxx_]->xxx,
	   Abs[xxx_]^2->xxx^2,
	   Sign[xxx_]/Abs[xxx_]->1/xxx,
           Sqrt[xxx_^2]->Abs[xxx],
           (xxx_^4)^(1/4)->Abs[xxx],
           Sqrt[1/xxx_^2]->1/Abs[xxx],
           1/Sqrt[xxx_^2]->1/Abs[xxx],
           Sqrt[xxx_^4]->xxx^2,
           Sqrt[1/xxx_^4]->1/xxx,
           Sign[xxx_]^2 ->  1,
           1/Sqrt[xxx_^4]->1/xxx,
           Sin[yyy_. Abs[xxx_]]->Sign[xxx] Sin[yyy xxx],
           Cos[yyy_. Abs[xxx_]]->Cos[yyy xxx],
           Tan[yyy_. Abs[xxx_]]->Sin[yyy Abs[xxx]]/Cos[yyy Abs[xxx]],
           Cot[yyy_. Abs[xxx_]]->1/Tan[yyy Abs[xxx]],
           ArcSin[yyy_. Abs[xxx_]]->Sign[xxx] ArcSin[yyy xxx],
           ArcTan[yyy_. Abs[xxx_]]->Sign[xxx] ArcTan[yyy xxx],
           ArcCot[yyy_. Abs[xxx_]]->Sign[xxx] ArcCot[yyy xxx],
           ArcCos[yyy_. Abs[xxx_]]->Pi/2-ArcSin[yyy Abs[xxx]],
           Sinh[yyy_. Abs[xxx_]]->Sign[xxx] Sinh[yyy xxx],
           Cosh[yyy_. Abs[xxx_]]->Cosh[yyy xxx],
           Tanh[yyy_. Abs[xxx_]]->Sinh[yyy Abs[xxx]]/Cosh[yyy Abs[xxx]],
           Coth[yyy_. Abs[xxx_]]->1/Tanh[yyy Abs[xxx]],
           ArcSinh[yyy_. Abs[xxx_]]->Sign[xxx] ArcSinh[xxx yyy],
           ArcTanh[yyy_. Abs[xxx_]]->Sign[xxx] ArcTanh[xxx yyy],
           ArcCoth[yyy_. Abs[xxx_]]->Sign[xxx] ArcCoth[xxx yyy],
           E^(n_. Abs[xxx_])->
            ((E^(n xxx)+E^(-n xxx)+Sign[xxx] (E^(n xxx)-E^(-n xxx)))/2),
           Erf[yyy_. Abs[xxx_]]->Sign[xxx] Erf[yyy xxx]
          }

(* everything necessary for SimpI.  SimpI saves us from a lot of trouble
with complex numbers *) 
Clear[ExcludeTermsWithNonFactorialDenominators,MFD,MFD1,SimpI]

ExcludeTermsWithNonFactorialDenominators[expr___]:= Module[{list,newl,i,jj},
list = Level[expr,1];
newl = {};
For[i=1,i<=Length[list], ++i,
    If[!FreeQ[Denominator[list[[i]]],Factorial], AppendTo[newl,list[[i]]]]
   ];
If[(newl == {}),
   Null,
   Sum[newl[[jj]],{jj,1,Length[newl]}]
  ]
]/;!FreeQ[expr,Factorial]

ExcludeTermsWithNonFactorialDenominators[expr_]:=Null/;FreeQ[expr,Factorial]


(* MFD computes the maximal factorial denominator, i.e
 MFD[expr] * expr should not contain factorials  *)

MFD[expr___]:= MFD1[ExcludeTermsWithNonFactorialDenominators[expr]]

MFD1[v1_/(w1_)! + expr_] := Module[{expr1},
expr1 = expr*w1!;
expr1 = Expand[expr1];
expr1=  ExcludeTermsWithNonFactorialDenominators[expr1+v1];
w1!*MFD[expr1]
]

MFD1[v1_/(w1_)!]:=w1!;

MFD1[Null] := 1

SimpI[expr_]:=Simplify[Simplify[Map[SimpFactorial,Expand[MFD[expr]*expr]]]/MFD[expr]]

(* simplifying unpleasent pochhammers, products, and factorials  *)
Clear[ListOfIndependentTerms1,PPC,SimpProduct1,SimpProduct,QuadraticQ,
PochhammerProductCoefficient,SimpPochhammer,FindRecursion,SimpFactorial,
SimpPochhammer1]

ListOfIndependentTerms1[list1_,x_]:= Module[{lnew,
length,first,fraction,sum,i},
 lnew = {};
 length = Length[list1];
first = list1[[1]];
sum = first;
For[i=2, i<=length, i++,
 fraction = Factor[Cancel[first/list1[[i]]]];
 fraction = SimpSinCos[fraction];
 (* NEW Thu Mar 17 12:35:52 MET 1994 *)
 fraction = SimpFactorial[fraction];
 If [RationalQ[fraction,x],
 sum  += list1[[i]], (* rat. dependent  *)
 AppendTo[lnew,list1[[i]]] (* rat. indep  *)
    ]  (* if  *)
   ];  (* for   *)
sum = Simplify[sum];
{sum,ListOfIndependentTerms1[lnew,x]}
]/;(Length[list1]>1)

ListOfIndependentTerms1[list1_,x_]:= {list1}/;(Length[list1]<2)


QuadraticQ[f_,x_]:=Module[{},

Length[CoefficientList[f,x]]==3]/;PolynomialQ[f,x]

QuadraticQ[f_,x_]:=False;


PPC[term_,j_]:=PochhammerProductCoefficient[term,j]


PochhammerProductCoefficient[term_,j_]:=Module[{A,poly,c,yquadrat,x,B},
poly = Expand[term,j];
c= Coefficient[poly,j,2];
poly =poly/c;
A=Coefficient[poly,j,1];
B=Coefficient[poly,j,0];
x=Simplify[A/2 +1];
yquadrat=Simplify[B-(A^2)/4];
{c,x,yquadrat}
]/;QuadraticQ[Expand[term,j],j]

PochhammerProductCoefficient[term_,j_]:=Null;

SimpProduct[f_Plus] := Map[ SimpProduct[#]&,f ]
SimpProduct[ expr_/;Length[expr]>1 ] :=
   Module[ {p,sol},
     Off[Product::itform];
     sol=(expr/.{Product[_,_]:>1}) *
     SimpProduct1[ Times@@Cases[p PowerExpand[expr],
                     Product[_,_]^_.]];
     On[Product::itform];
     sol
   ] /;
 !FreeQ[expr,Product]


SimpProduct[v_] := v

SimpProduct1[ Times[v1___,Product[w1_,{jj_,jj1_,jj2_}]^n_.,v2___,
product[w2_,{jjj_,jjj1_,jjj2_}]^m_.]]:=
SimpProduct1[Times[v1,Product[(w1 /. jj-> jj + jj1 -
1),{jj,jj2-jj1+1}]^n,
             v2,     Product[(w2 /. jjj-> jjj +
jjj1-1),{jjj,jjj2-jjj1+1}]^m]]


SimpProduct1[ Times[v1___,Product[w1_,{jj_,jj1_,jj2_}]^n_.,v2___,
Product[w2_,{jjj_,jjj2_}]^m_.]]:=
SimpProduct1[Times[v1,Product[(w1 /. jj-> jj + jj1 -
1),{jj,jj2-jj1+1}]^n,
             v2,     Product[w2,{jjj,jjj2}]^m]]

SimpProduct1[ Times[v1___,Product[w1_,{jj_,jj2_}]^n_.,v2___,
Product[w2_,{jjj_,jjj1_,jjj2_}]^m_.]]:=
SimpProduct1[Times[v1,Product[w1,{jj,jj1,jj2}]^n,v2,
                      Product[(w2 /. jjj-> jjj + jjj1
-1),{jjj,jjj2-jjj1+1}]^m]]


SimpProduct1[ Times[v1___,Product[w1_,{j1_,k1_}]^n_.,v2___,
                              Product[w2_,{j2_,k2_}]^m_.] ] :=
    Module[ {p,c1,c2,x1,x2,y2quadrat,y1quadrat},
p = Min[ Abs[n], Abs[m] ];
      c1 = PPC[w1,j1][[1]];
      c2 = PPC[w2,j2][[1]];
      y1quadrat = PPC[w1,j1][[3]];
      y2quadrat = PPC[w2,j2][[3]];
      x1 = PPC[w1,j1][[2]];
      x2 = PPC[w2,j2][[2]];
If [(x1 === x2 )&& (y1quadrat === y2quadrat ),
      If[ (Simplify[k1-k2]===1),
           SimpProduct1[v1 v2 Product[w1,{j1,k}]^(n-p) *
               Product[w2,{j2,k2}]^(m+p)] *
              Simplify[((x1+k1-1)^2 + y1quadrat )  * c1^k1 * c2^-k2]^p,
        SimpProduct1[v1 v2 Product[w1,{j1,k}]^(n-p) *
               Product[w2,{j2,k2}]^(m+p)]*
              Simplify[ c1^k1 * c2^(-k2) / ((x1+k2-1)^2 + y1quadrat )
]^p
       ] (* if Simplify ...  *)
    ,(* else  x1 != x2 ... *)
   If [Simplify[x1 - x2] === Simplify[k2-k1],
     If[ Simplify[k1-k2] === 1,
           SimpProduct1[v1 v2 Product[w1,{j1,k}]^(n-p) *
               Product[w2,{j2,k2}]^(m+p)] *
              Simplify[(x1^2 + y1quadrat )  * c1^k1 * c2^-k2]^p,
        SimpProduct1[v1 v2 Product[w1,{j1,k}]^(n-p) *
               Product[w2,{j2,k2}]^(m+p)]*
              Simplify[ c1^k1 * c2^-k2 / (x1^2 + y1quadrat )  ]^p
      ](* if Simplify k1 - k2...  *)
    ]
]
]/;(( Abs[Simplify[k2-k1]]===1) && QuadraticQ[Expand[w1],j1] &&
         (IntegerQ[n]) && (n>0) &&  QuadraticQ[Expand[w2],j2] && (m<0))

SimpProduct1[v_]:= v

(* developed in Package Algebra`SymbolicSum` by Victor S. Adamchik *)

SimpPochhammer[f_Plus] := Map[ SimpPochhammer[#]&,f ]

 SimpPochhammer[ expr_/;Length[expr]>1 ] :=
   Module[ {p},
     (expr/.{Pochhammer[_,_]:>1}) *
     SimpPochhammer1[ Times@@Cases[p PowerExpand[expr],
                     Pochhammer[_,_]^_.]]
] /;
 !FreeQ[expr,Pochhammer]

 SimpPochhammer[v_] := v

SimpPochhammer1[ Times[v1___,Pochhammer[w1_,v_]^n_.,v2___,
                              Pochhammer[w2_,v_]^m_.] ] :=
    Module[ {p},
      p = Min[ Abs[n], Abs[m] ];
      If[ (w1-w2)===1,
           SimpPochhammer1[v1 v2 Pochhammer[w1,v]^(n-p) *
               Pochhammer[w2,v]^(m+p)] ((w2+v)/w2)^p,
           SimpPochhammer1[v1 v2 Pochhammer[w1,v]^(n-p) *
               Pochhammer[w2,v]^(m+p)] (w1/(w1+v))^p
        ]
    ]/; Abs[Simplify[w2-w1]]===1 && IntegerQ[n] && n>0 && m<0

SimpPochhammer1[ Times[v1___,Pochhammer[a_,k_]^n_.,v2___,
                              Pochhammer[a_,j_]^m_.] ] :=
    Module[ {p},
      p = Min[ Abs[n], Abs[m] ];
      If[ Simplify[k-j]>0,
         SimpPochhammer1[v1 v2 Pochhammer[a,k]^(n-p) *
             Pochhammer[a,j]^(m+p)] *Pochhammer[Simplify[a+j],Simplify[k-j]],
         SimpPochhammer1[v1 v2 Pochhammer[a,k]^(n-p) *
             Pochhammer[a,j]^(m+p)] /Pochhammer[Simplify[a+k],Simplify[j-k]]
        ]
]/; IntegerQ[Simplify[k-j]]&& IntegerQ[n] && n>0 && m<0

SimpPochhammer1[v_] := v(*//.PochToAlg*)

 SimpFactorial[ Times[v1___,(w1_)!^n_.,v2___,(w2_)!^m_.] ] :=
    Module[ {p},
      p = Min[ Abs[n], Abs[m] ];
      If[ Simplify[w2-w1]>0,
           SimpFactorial[v1 v2 (w1!)^(n-p) (w2!)^(m+p)]/
               Factor[Pochhammer[w1+1,Simplify[w2-w1]]^p],
           SimpFactorial[v1 v2 (w1!)^(n-p) (w2!)^(m+p)]*
               Factor[Pochhammer[w2+1,Simplify[w1-w2]]^p]
        ]
    ]/; IntegerQ[Simplify[w2-w1]] && IntegerQ[n] && n>0 && m<0

 SimpFactorial[ v_ ] := v

(* end Algebra`SymbolicSum` by Victor S. Adamchik *)

Clear[ContainsOtherVariableThenC,AllPartsMultipliedByC,
EliminateNegativeBases,SimpConst,SimpConst1,DEout]


ContainsOtherVariableThenC[C[k_]]:= False

ContainsOtherVariableThenC[expr_]:= Module[{i,contains},
contains = False;
For[i=1,(i<=Length[expr]) && !contains, ++i,
   If[ContainsOtherVariableThenC[expr[[i]]],contains =  True]
   ];
contains
]/; (Length[expr] >0 )

ContainsOtherVariableThenC[expr_]:= (SameQ[Symbol,Head[expr]] &&
                                    !SameQ[expr,Pi]&&
                                    !SameQ[expr,I]&&
                                    !SameQ[expr,E])/;Length[expr]==0

AllPartsMultipliedByC[expr_]:=Module[{jj,i,notmultbyC},
For[i=1,i<=Length[expr],++i,
    If[SameQ[Head[expr[[i]]],Times],
       notmultbyC=True;
       For[jj=1,jj<=Length[expr[[i]]],++jj,
           If [SameQ[Head[expr[[i,jj]]],C],
               notmultbyC=False]
          ];
       If[notmultbyC,Return[False]],
       If[!SameQ[Head[expr[[i]]],C],Return[False]]
    ]
   ] (*for*);
   True
   ]

EliminateNegativeBases[(num_+x_)^k_,x_]:=((Abs[num]+
                        x*Sign[num])^k)/; NumberQ[num]

EliminateNegativeBases[(num_-x_)^k_,x_]:=((Abs[num]-
                        x*Sign[num])^k)/; NumberQ[num]

EliminateNegativeBases[expr_,x_]:=Module[{i,length,newexpr},
length = Length[expr];
 newexpr = Table[EliminateNegativeBases[expr[[i]],x],{i,1,length}];
 newexpr/. List -> Head[expr]
	]/;((Length[expr]>=2)&&(SameQ[ Head[expr],Times]||SameQ[
Head[expr],Plus]))

EliminateNegativeBases[expr_,x_]:=expr


Clear[EliminateNegativeLogarithms,
ContainsNegativeSumment,
EliminateNegativeLogarithms1]

EliminateNegativeLogarithms[expr1_]:= Module[{order},

ContainsNegativeSumment[expr2_]:=Module[{(*i,length*)},
If[NumberQ[expr2]&&Negative[expr2], Return[True],
If[SameQ[Head[expr2],Plus],
length = Length[expr2];
For[i=1,i<=length,++i,
    If[NumberQ[expr2[[i]]]&&Negative[expr2[[i]]],Return[True]]
   ]
  ](*if *)
  ](*if *);
False](*/;(Length[expr2]>0)*);

EliminateNegativeLogarithms1[expr_]:=Module[{termlist,term,i,jj,newexpr},
newexpr = expr;
If[SameQ[Head[newexpr],Log]&&ContainsNegativeSumment[Expand[newexpr[[1]]]],
newexpr = Log[EliminateNegativeLogarithms1[Expand[(-1)*newexpr[[1]]]]]*
        C[++order],
length = Length[newexpr];termlist={};
Do[AppendTo[termlist,EliminateNegativeLogarithms1[newexpr[[i]]]],{i,1,length}];
   termlist/.(List->Head[newexpr])
   ](* If *)
   ]/;(Length[expr]>0) ;(* Module *)

EliminateNegativeLogarithms1[expr_]:=(expr/;(Length[expr] == 0));

order = COrder[expr1];
EliminateNegativeLogarithms1[expr1]
]



(* outer invocation needed to set the global variable kk *)

SimpConst[expr_] := SimpConst[expr,x]

SimpConst[expr2_,xx_]:=Module[{finalexpr,order1,kk},

SimpConst1[expr_,x_]:=Module[{expr1,expr3,length,head,addconst,varlist,i,j,k,
const},
expr1 = expr;
expr3=PowerExpand[Map[Together,expr1]];
If[FreeQ[expr3,ArcTanh],
expr1 = expr3];
expr1 = expr1 /. Power[E, Times[Complex[0,b_], xxx_]]->Cos[b xxx]+ I*Sin[b xxx];
expr1 = Simplify[expr1];
If[Not[Contains[expr1,C]],
   Return [expr1],
  (* else *)
  varlist ={};
  length = Length[expr1];
  j=0;const =False;addconst = True;
  For[i=1,i<=length,++i,
      subexpr= SimpConst1[expr1[[i]],x];
      If[Contains[subexpr,x],
         needed= True;
         If[varlist != {},
         For[k=1,k<=Length[varlist],++k,
         If[!ContainsOtherVariableThenC[Together[varlist[[k]]/subexpr]],
         needed = False];
           ]
	 ];(* If varlist  *)
	 If[SameQ[Head[subexpr],Plus]&&
            AllPartsMultipliedByC[subexpr],
         addconst= False];
	 If[needed,AppendTo[varlist,subexpr]],
       (* else Contains*)
         const = True
	 ](* IF Contains *)
        ];(* For  *)
  head = Head[expr1];
  If[SameQ[head,Plus]&&Not[const],addconst=False];
  If[addconst&&const,AppendTo[varlist,C[++kk]]];
  If[(Length[varlist] == 1)&&SameQ[head,Power],
    Return[C[kk]]];
  newlist = varlist/. List -> head;
  If[SameQ[head,Times],
          newlist=EliminateNegativeBases[newlist,x]];
  newlist
  ]
   ] /; (Length[expr]>1);

SimpConst1[expr_,x_]:=expr;

kk=order1;
finalexpr = SimpConst1[expr2,xx];
order1=0;
finalexpr
]

Clear[SimpSinCos]

SimpSinCos[Csc[xx_]]:= 1/SimpSinCos[Sin[xx]]
SimpSinCos[Sec[xx_]]:= 1/SimpSinCos[Cos[xx]]

SimpSinCos[Sin[xx_]]:=(Sin[Pi*k/4]/;IntegerQ[Simplify[(xx-Pi*k/4)/(2*Pi)]])
SimpSinCos[Sin[xx_]]:=Sqrt[2]/2 * (Sin[Pi*k/4]+
Cos[Pi*k/4])/;IntegerQ[Simplify[(xx-Pi*k/4-Pi/4)/(2*Pi)]]

SimpSinCos[Sin[xx_]]:=Cos[Pi*k/4]/;IntegerQ[Simplify[(xx-Pi*k/4-Pi/2)/(2*Pi)]]
SimpSinCos[Sin[xx_]]:=Sqrt[2]/2 * (-Sin[Pi*k/4]+
Cos[Pi*k/4])/;IntegerQ[Simplify[(xx-Pi*k/4-3*Pi/4)/(2*Pi)]]

SimpSinCos[Sin[xx_]]:=-Sin[Pi*k/4]/;IntegerQ[Simplify[(xx-Pi*k/4-Pi)/(2*Pi)]]
SimpSinCos[Sin[xx_]]:=-Sqrt[2]/2 * (Sin[Pi*k/4]+
Cos[Pi*k/4])/;IntegerQ[Simplify[(xx-Pi*k/4-5*Pi/4)/(2*Pi)]]

SimpSinCos[Sin[xx_]]:=-Cos[Pi*k/4]/;IntegerQ[Simplify[(xx-Pi*k/4-6*Pi/4)/(2*Pi)
]]
SimpSinCos[Sin[xx_]]:=Sqrt[2]/2 * (Sin[Pi*k/4]-
Cos[Pi*k/4])/;IntegerQ[Simplify[(xx-Pi*k/4-7*Pi/4)/(2*Pi)]]

SimpSinCos[Cos[xx_]]:=Cos[Pi*k/4]/;IntegerQ[Simplify[(xx-Pi*k/4)/(2*Pi)]]
SimpSinCos[Cos[xx_]]:=Sqrt[2]/2 * (-Sin[Pi*k/4]+
Cos[Pi*k/4])/;IntegerQ[Simplify[(xx-Pi*k/4-Pi/4)/(2*Pi)]]

SimpSinCos[Cos[xx_]]:=-Sin[Pi*k/4]/;IntegerQ[Simplify[(xx-Pi*k/4-Pi/2)/(2*Pi)]]
SimpSinCos[Cos[xx_]]:=-Sqrt[2]/2 * (Sin[Pi*k/4]+
Cos[Pi*k/4])/;IntegerQ[Simplify[(xx-Pi*k/4-3*Pi/4)/(2*Pi)]]

SimpSinCos[Cos[xx_]]:=-Cos[Pi*k/4]/;IntegerQ[Simplify[(xx-Pi*k/4-Pi)/(2*Pi)]]
SimpSinCos[Cos[xx_]]:=Sqrt[2]/2 * (Sin[Pi*k/4]-
Cos[Pi*k/4])/;IntegerQ[Simplify[(xx-Pi*k/4-5*Pi/4)/(2*Pi)]]

SimpSinCos[Cos[xx_]]:=
Sin[Pi*k/4]/;IntegerQ[Simplify[(xx-Pi*k/4-6*Pi/4)/(2*Pi)]]
SimpSinCos[Cos[xx_]]:=Sqrt[2]/2 * (Sin[Pi*k/4]+
Cos[Pi*k/4])/;IntegerQ[Simplify[(xx-Pi*k/4-7*Pi/4)/(2*Pi)]]

SimpSinCos[expr_]:=
(Table[SimpSinCos[expr[[i]]],{i,1,Length[expr]}]/.
  List->Head[expr])/;(Length[expr]>1)

SimpSinCos[expr_]:= expr

FindRecursion[fkt_[k_]]:=FindRecursion[fkt,k]

FindRecursion[fkt_,k_,max_,a_[k_]]:=FindRecursion[fkt,k,max,a]

FindRecursion[fkt_,k_]:=FindRecursion[fkt,k,5,Global`a]

FindRecursion[fkt_,k_,a_]:=FindRecursion[fkt,k,5,a]/;SameQ[Head[a],Symbol]

FindRecursion[fkt_,k_,max_]:= FindRecursion[fkt,k,max,Global`a] /;
		SameQ[Head[max],Integer]

FindRecursion[fkt_,k_,a_[k_]]:=FindRecursion[fkt,k,5,a]

FindRecursion[fkt_,k_,max_,a_]:=Module[{},
Print["ps-info: ",InputForm[k]," is not a valid variable."];
HoldForm[FindRecursion[fkt,k,max,a]]]/;!SameQ[Head[k],Symbol]

FindRecursion[fkt_,k_,max_,a_]:=Module[{},
Print["ps-warning: Please unassign a with Clear[a],
or use another symbol as fourth argument of FindRecursion."];
HoldForm[FindRecursion[fkt,k,max,a]]]/;(!SameQ[Head[Global`a],Symbol]||
    !SameQ[ToString[Head[Global`a[anything___]]],"a"])


FindRecursion[fkt_,k_,max_,a_]:=Module[
{f,init,shift,xpotenz,simplesummand,result,recursfac,recnomil,recdomil,
summand,recnomil0,recdomil0,ddff,listindexvar,expression,df,ex,pmax,
nmax,conomi,domi,dep,de,fkminus,jjj,
listzero,listvar,reculist,sum,finalsum,testlist,list,equ,lnew,length,
j,i,bruch,solution,denomil,sollist,m,p,re0,re1,re2,re3,n,errorval,aa,
lcm,nn,re,rf},
If[PSPrintMessages,
Print[psinfo]];
lcm[{}]:=1;
lcm[b_]:=Module[{},
PolynomialLCM[First[b],lcm[Rest[b]]]
];
If[Not[FreeQ[fkt,GegenbauerC[kkk_,0,xxx_]]],
Gegenbauer0Print[fkt];
Return[HoldForm[FindRecursion[fkt,k,max,a]]]
];
If[Not[FreeQ[fkt,GegenbauerC[kkk_,aaa_,xxx_]]],
GegenbauerWarning[fkt,{}]];
pmax = max;
nmax = nmax0;
(*
f=fkt/.Gamma[a2_] -> Gamma[Holder[a2]];
f = f/.Holder->Expand;
f = f/.Gamma[a1_Integer *k]->(a1*k -1)!;
f = f/.Gamma[a1_Integer *k+ b1_Integer]->(a1*k +b1 -1)!;
f = f/.Gamma[k+ b1_Integer]->(k +b1 -1)!;
f = f/.Gamma[k]->(k-1)!;
f = f/.transformspecial1;
*)
f=fkt;
f=f/.Pochhammer[a2_,nnnnn_]->Gamma[a2+nnnnn]/Gamma[a2];
f=f/.Gamma[a2_]->(a2-1)!;
f=f/.Binomial[a2_,nnnnn_]->(a2)!/(nnnnn!*(a2-nnnnn)!);
f=SimpFactorial[f];
f = f/.transformspecial1;
If[SameQ[f[k],0],
   co[0]=0,
   (* search for a recurrence equation *)
   (* search for a recurrence equation of 1. order *)
expression= - (f/.k->k-1)/f ;
co11 = co[0]= expression;
co2 =co[0]=SimpProduct[co[0]];
co12 =  co[0]= SimpSinCos[co[0]]; 
co1= co[0]= Simplify[co[0]] /. (Binomial[m_,l_] -> (-1)^l*Pochhammer[-m, l]/l!);
co3 =co[0]= SimpPochhammer[ co[0]];
co[0]= SimpFactorial[ co[0]];
co[0]= Together[ co[0]];
  ];
nomi=Numerator[co[0]];
domi=Denominator[co[0]];
If [RationalQ[co[0],k], 
    re = fkminus[1]*domi + nomi * rf;
    dep= 1,

    (* search for a recurrence equation of higher order *)
    re = Null;
    listzero = {0};
    listvar  = {aa[1]};
    listindexvar={1};
   reculist = {rf,fkminus[1]};
    For [p=2, p<=pmax, p++,
          (* final setting *)
         sum   =  f + Sum[aa[ii]*(f/.k->k-ii),{ii,1,p}];
	 sum//.Cos[(-2 + k) Pi/4]->Sin[k Pi/4];
         length = Length[reclist];
         For[i= 1,i<=length,++i,
          If[Not[FreeQ[sum,Head[reclist[[i,1]]]]],
            sum  = SimpByRecursion[sum,reclist[[i]] ];
            ];(* if not  *)
           ];  (* for *)
	 sum = Expand[Simplify[sum]]; 
         list= Level[sum,1];
         equ = {};
         (* find the rational independent terms *)
         list2 ={};
         list2 = ListOfIndependentTerms1[list,k];
         equ = Flatten[list2];
         (* find the coefficients or the recurrence equation *)
         listzero=Table[0,{Length[equ]}];
         AppendTo [listvar,aa[p]];
         AppendTo [listindexvar,p];
	 AppendTo [reculist,fkminus[p]];
	 solution = Solve[equ==listzero,listvar];
	 If [solution!={},
    If[(SameQ[listzero, Simplify[equ /. solution[[1]]]]),
	       denomil={};
               sollist = solution[[1]];
	       re =  rf + (Sum[aa[ii]*fkminus[ii],{ii,1,p}]/.sollist);
               re = Expand[re];
		re = Numerator[Together[re]];
		re = Collect[re,reculist];
	       dep = p;
               Break[]
              ](*SameQ[listzero, Simplify[equ /. solution[[1]]]] *) 
         ](*solution!={}*)
      ];(* For-Schleife *)
    If [Equal[re,Null], 
           If[PSPrintMessages,
	Print["ps-info: RE not found in ",pmax," step(s)"]];
       Return[HoldForm[FindRecursion[fkt,k,max,a]]]
       ] 
  ];(*RationalQ[co[0],x]*)
If[PSPrintMessages,Print["ps-info: ",dep," step(s) for RE:"]];
re=(re /. {rf->a[k],fkminus[p_]->a[k-p]});
re == 0
](* Module FindRecursion*)

(* module convert *)

theta[f_,x_]:=x D[f,x]

backsubst[eq1_+eq2_,n_,f_,x_]:=backsubst[eq1,n,f,x]+backsubst[eq2,n,f,x]
backsubst[c_*eq_,n_,f_,x_]:=c*backsubst[eq,n,f,x] /;
        (FreeQ[c,n] && FreeQ[c,f] && FreeQ[c,x])

backsubst[a_[n_+m_.],n_,f_,x_]:=f[x]/x^m
backsubst[n_^j_.*a_[n_+m_.],n_,f_,x_]:=theta[backsubst[n^(j-1)*a[n+m],n,f,x],x]
backsubst[p_*a_[n_+m_.],n_,f_,x_]:=
backsubst[Expand[p*a[n+m]],n,f,x] /;
        PolynomialQ[p,n]

REtoDE[re_,a_,k_]:=REtoDE[re,a,k,Global`F,Global`x]

REtoDE[re_,a_,k_,F_,x_]:=Module[
  {recursion,containsk,recursionfactor,recursionpart,jj,de},
  If[PSPrintMessages,
  Print[psinfo]
  ];
  If[SameQ[Head[re],Equal],recursion=re[[1]]-re[[2]],recursion=re];
  recursion = Collect[recursion,a[k]];
  recursionfactor=1;
  Do[
  recursionpart[jj]=(recursion[[jj]]/(recursion[[jj]] /. a[anything_]->1))[[1]];
  containsk[jj]=recursionpart[jj]
  ,
  {jj,2,Length[recursion]}];
  recursionfactor=Product[containsk[jj],{jj,2,Length[recursion]}];
  recursion=Collect[recursion*recursionfactor,a[k]];
  de = backsubst[(recursion/.k->n),n,F,x];
  de = Numerator[Together[de]];
  While[NumberQ[Denominator[Together[de/x]]],de= Expand[de/x]];
  de == 0
]

SumtoDE[Sum[expr_.*x_^k_,{k_,0,Infinity}],x_]:=
SumtoDE[Sum[expr*x^k,{k,0,Infinity}],x,5,Global`F]

SumtoDE[Sum[expr_.*x_^k_,{k_,0,Infinity}],x_,max_,F_]:=
Module[{},
Print["ps-warning: Please Clear[F], or use another symbol as
fifth argument of SumtoDE."];
HoldForm[SumtoDE[Sum[expr*x^k,{k,0,Infinity}],x,max,F]]]/;
(!SameQ[ToString[Head[Global`F[anything___]]],"F"]||
Not[SameQ["F",ToString[Global`F]]])&&SameQ[F,Global`F]

(* no other initial indices supported *)
SumtoDE[Sum[expr_.*x_^k_,{k_,0,Infinity}],x_,max_,F_]:=Module[
  {ak,recursion,de,recursionfactor,containsk,recursionpart},
  ak=expr;
  recursion=FindRecursion[expr,k,max,Global`a][[1]];
  recursion= recursion/.Global`a->PowerSeries`Private`a;
  recursion = Collect[recursion,a[k]];
  recursionfactor=1;
  Do[containsk[jj]=1;
  recursionpart[jj]=(recursion[[jj]]/(recursion[[jj]] /.
a[anything_]->1))[[1]];
  If[Not[SameQ[Simplify[(recursion /.
k->-Coefficient[recursionpart[jj],k,0]) /.
  a[anything_]-> If[anything<0,0,(ak/.k->anything)]],0]],
  containsk[jj]=recursionpart[jj]]
  ,
  {jj,2,Length[recursion]}];
  recursionfactor=Product[containsk[jj],{jj,2,Length[recursion]}];
  recursion=Collect[recursion*recursionfactor,a[k]];
  de = backsubst[recursion,k,F,x];
  de = Numerator[Together[de]];
  While[NumberQ[Denominator[Together[de/x]]],de= Expand[de/x]];
  de == 0
]


solve[eq_]:=DSolve[Simplify[backsubst[eq,n,f,x]]==0,f[x],x]


Clear[CRefresh,Contains,COrder,SumToDE,Convert,Convert1,ReverseEx,DEOrder]

Contains[expr_,x_]:= Module[{contains,i},
contains = False;
If[SameQ[Head[expr],x], contains = True];
For[i=1,(i<=Length[expr]) && !contains, ++i,
   If[Contains[expr[[i]],x]||SameQ[x,expr],contains = True]
   ];
contains
]/; (Length[expr] != 0)

Contains[expr_,x_]:= SameQ[x,expr]


DEOrder[de_,y_,x_]:=Module[{X,DE,delist,k,n},
        If[SameQ[Head[de],Equal],DE=Expand[de[[1]]-de[[2]]],DE=Expand[de]];
        DE=(DE /. y[x]->1);
        DE=(DE /. Derivative[n_][y][x]->X^n);
        delist=CoefficientList[DE,X];
        Length[delist]-1];


SmallestZeroOfPolyminal[expr_,k_]:=Module[{zero,max,length,expr1,var},
expr1 = Factor[expr];
length = Length[expr1];
max =0;
For[i=1,i<=length,++i,
   If [!NumberQ[expr1[[i]]],
     If [ SameQ[Head[expr1[[i]]],Power],var = expr1[[i,1]],
      var = expr1[[i]]
      ];
      If[ SameQ[Head[expr1[[i]]],Symbol],var = k];
      zero = Solve[var==0,k];
     If[Not[SameQ[Flatten[zero],{}]], 
       If [Abs[zero[[1,1,2]]]>max,
      max = Abs[Solve[var==0,k][[1,1,2]]]]
      ]
     ]
   ];
max]


COrder[expr1_]:=
Module[{max,i,expr,length},
expr =expr1;
max = 0;
For[i=1,(i<=Length[expr]) , ++i,
   number = COrder[expr[[i]]];
   If[number >max ,max = number]
   ];
max]/; (Length[expr1]>1)


COrder[C[x_]]:=x

COrder[t_]:=0 /; Not[SameQ[C,Head[t]]] && (Length[t]<2)

DashTimes[k_]:=Module[{join},
join = "";
For[i=1,i<=k,++i,
join = StringJoin[join,"'"]];
join
]

Clear[InBrackets,LLast,PlusCoeffTimesDeriv]

DEout[de_,y_,x_]:=Module[{X,DE,(*delist*),k,n},

PlusCoeffTimesDeriv[0,yy_,xx_,kk_,isfirst_]:="";
PlusCoeffTimesDeriv[-1,yy_,xx_,kk_,isfirst_]:=StringJoin[" - ",ToString[yy],
DashTimes[kk-1],"[",ToString[xx],"]"];
PlusCoeffTimesDeriv[coeff_,yy_,xx_,kk_,isfirst_]:=
	  StringJoin[" + ",InBrackets[coeff],
	   ToString[yy],DashTimes[kk-1],"[",ToString[xx],"]"]/;
                           !(SameQ[coeff,0]||
			     SameQ[InBrackets[coeff],"-"]||
			     isfirst);
PlusCoeffTimesDeriv[coeff_,yy_,xx_,kk_,isfirst_]:=StringJoin[InBrackets[coeff],
ToString[yy],DashTimes[kk-1],"[",ToString[xx],"]"]/;
			   !(SameQ[coeff,0]||
			   SameQ[InBrackets[coeff],"-"])&&
			   isfirst;
				
InBrackets[1]:="";
InBrackets[-1]:="-";
InBrackets[expr_]:=Module[{},
    LLast[xxx_]:=Last[xxx]/; (Length[xxx]>0);
    LLast[xxx_]:=xxx/;(Length[xxx]===0);
    If[(NumberQ[expr]&&
    (((Re[expr]===0) && (Im[expr]>0))||
	Positive[expr]))||
	  SameQ[Head[expr],Symbol]||
             (SameQ[Head[expr],Times]&&
	     (!NumberQ[expr[[1]]]||
              !Negative[expr[[1]]]||
	      (!((Re[expr[[1]]]===0)&&(Im[expr[[1]]]<0))&&
	      SameQ[Head[expr[[1]]],Complex])
	     )),
	 Return[StringJoin[ToString[InputForm[expr]]," "]],
          Return[StringJoin["(",ToString[InputForm[expr]],") "]]
	 ]
];
FirstNonZero[liste_]:=Module[{},
 length = Length[liste];
 For[i=1,i<=length,++i,
  If[Not[SameQ[liste[[i]],0]],Return[i]]
];
Return[0]
];

        If[SameQ[Head[de],Equal],DE=Expand[de[[1]]-de[[2]]],DE=Expand[de]];
        DE=(DE /. y[x]->1);
        DE=(DE /. Derivative[n_][y][x]->X^n);
        delist=CoefficientList[DE,X];
	first = FirstNonZero[delist];
	join = "";
        Do[join =StringJoin[
	PlusCoeffTimesDeriv[Factor[delist[[k]]],y,x,k,(k == first)],join],
        {k,Length[delist],2,-1}];
	join = StringJoin[join," == 0"];
	If[first == 1 ,
	join = StringJoin[InBrackets[Factor[delist[[1]]]],ToString[y],"[",
	       ToString[x],"]",join]
	  ];

        join	
] 

ComputeQlist[ak_,sol_,order_,xshift_,x_,k_]:=Module[{qlist,
                                          eq,makessense,
                                          left,right,maxlimitcount,
					  limitcount,islimit,neworder
					  },
undefined[z_] := SameQ[Head[z],DirectedInfinity] ||
                 SameQ[z,Indeterminate] ||
                 MemberQ[Map[Head,Level[z,-1]],DirectedInfinity] ||
                 MemberQ[Level[z,-1],Indeterminate];

(* enhanced limit functions *)
limit[a_,b_] := Module[{l,r,r2,length},
                      Off[Limit::nlm,Power::infy,Infinity::indet];
                      r=a/.b;
                      If[undefined[r],
                          l=Limit[a,b];
                       If[Not[SameQ[Head[l],Limit]], r=l],
                      (* else  *)
                       r2= r/.transformspecial1;
                       If[!SameQ[r,r2],
                          l=Limit[a,b];
                         If[Not[SameQ[Head[l],Limit]], r=l]
                         ]
                        ](* if undefined *);
                      On[Limit::nlm,Power::infy,Infinity::indet];
                      Return[r]
                     ];
                    
 
       neworder = order;
       limitcount=infcount = 0;maxinfcount=maxlimitcount=2;
       qlist={};
       makessense=True;
       If[PSPrintMessages,
            Print["ps-info: Calculation of initial values..."]];
       If[SameQ[Head[xshift],Integer],
          inte = True,
          inte = False];
       If[SameQ[Head[xshift],Rational],
          rat = True;
	    newxshift =xshift;
	    q =  Denominator[newxshift];
            p = Numerator[newxshift],
          rat = False
          ];
	  Csol={{}};
          If[inte,p=xshift];
       If[inte||rat,
            For[ii=0,
	      makessense&&Length[Csol[[1]]]<neworder,
            ++ii,
	    If[inte,
                powerfunction = Simplify[D[x^xshift*sol[[1,1,2]],{x,ii}]];
                powerfunction2= PowerExpand[Map[Together,powerfunction]];
		If[(*FreeQ[powerfunction2,ArcTanh]*)True,
                powerfunction = powerfunction2];
                (* This is somewhat tricky AND dubious *)
                powerfunction = (powerfunction /.
                (x^yy_/;Not[SameQ[Variables[yy],{}]]->1));
	       left= limit[Expand[powerfunction],x->0]/ii!;
             right = If[ii-xshift<0,0,limit[(ak/.k->k-xshift),k->ii]],
	      (* else xshift rational  *)
                powerfunction= Simplify[D[x^p*(sol[[1,1,2]] /. x->x^q),{x,ii}]];
                powerfunction2=
                PowerExpand[Map[Together,powerfunction]];
                If[(*FreeQ[powerfunction2,ArcTanh]*)True,
                powerfunction = powerfunction2];
                (* This is somewhat tricky AND dubious *)
                powerfunction = (powerfunction /.
                (x^yy_/;Not[SameQ[Variables[yy],{}]]->1));
		left= limit[Expand[powerfunction],x->0]/ii!;
	      If[SameQ[Mod[ii,q],Mod[p,q]] && ii>=p,right = 
	      limit[(ak/.k->(k-p)/q),k->ii],right = 0]
           ]; (* If inte *)
	    If[SameQ[left,Indeterminate],
	    Print["ps-info: Indeterminate encountered"];
	    ConvertReturnValue=2;
	    Return[sol[[1,1,2]]]];
	    If[!FreeQ[left,Infinity]||
               !FreeQ[left,ComplexInfinity]||
               !FreeQ[left,DirectedInfinity]||
               !FreeQ[right,Infinity]||
               !FreeQ[right,ComplexInfinity]||
               !FreeQ[right,DirectedInfinity],
                  ++infcount,
	      islimit= !FreeQ[left,Limit]|| !FreeQ[right,Limit];
	      If[islimit,AppendTo[limitlist,left];++limitcount];
              If[Not[SameQ[Simplify[left-right],0]]&&
	         Not[islimit], 
                eq = (left == right);
		If[SameQ[eq,False],
		 makessense = False;qlist ={};
		 If[PSPrintMessages,
				  Print["ps-info: wrong limit evaluation"]],
                 If[PSPrintMessages,
                 Print["ps-info: ",InputForm[eq]]];
	         AppendTo[qlist,eq]
		 ](* SameQ[eq,False] *)
                ](* if !SameQ *)
            ];	(* if !FreeQ *)
(* 3 reasons to stop calculation   *)
            If[(limitcount==maxlimitcount),
            If[PSPrintMessages,
     Print["ps-info: Mathematica is unable to compute ",limitcount,"
limit(s)"];
     Print["         They can be found in the global variable limitlist"];
     Print["ps-info: unable to compute the following limits:  ",
       InputForm[limitlist]] ];
            makessense=False
              ];
            If[(infcount== maxinfcount),makessense=False;qlist ={};
            If[PSPrintMessages,
     Print["ps-info: too many (",maxinfcount,") infinities encountered"]]
              ];(*If(infcount== maxinfcount)*)
            If[ii>50, makessense=False;qlist={}];
            If[Length[qlist]<neworder,Csol={{}},
	    {Csoltime,Csol} =
	    Timing[Solve[qlist,Table[C[jj],{jj,1,neworder}]]]]
          ](* for *),
          qlist ={}
       ];  (* If[inte||rat ] *)
   qlist 
]


CRefresh[expr_,oldorder_]:=Module[{olist,nexpr,norder,i},
  nexpr = expr;
  norder = 0;
  olist ={};
  For[i=1,i<=oldorder,++i,
     If[Contains[expr,C[i]],
        AppendTo[olist,i];++norder]
     ];
   For[i=1,i<=norder,++i,
      nexpr= nexpr /. C[olist[[i]]]-> C[i]
      ];
   {nexpr,norder}
   ](*module *)

Clear[LogToArcSin]

LogToArcSin[expr_]:=Module[{a,b,r,c,d,length,i,bi,blist},
inbrackets = expr[[1]];
inbrackets = inbrackets /.Power[x_, Rational[1, 2]]->Sqrt1[x];
inbrackets = inbrackets /.Power[x_, Rational[-1,2]]->1/Sqrt1[x];
length =  Length[expr[[1]]];a =0; bi =0;
If[length<1,Return[expr]];
For[i=1,i<=length,++i,
If[FreeQ[inbrackets[[i]],Sqrt1],
   a += inbrackets[[i]],
   bi += inbrackets[[i]]
   ];
   ];(*for*)
blist =  bi/.Head[bi]->List;
inb = -1;
For[i=1,i<=Length[blist],++i,
blist[[i]]= blist[[i]]/.List->Head[bi];
If[SameQ[Head[blist[[i]]],Sqrt1],inb*=blist[[i,1]],
   inb*=blist[[i]]^2](* if *)
   ];
b= Sqrt[inb];
r= Simplify[Sqrt[a^2 +b^2]];
c = Together[b/(a+r)];
d = Together[c^2/(1+c^2)];
fin1=+Log[r]-2*I*ArcSin[Simplify[Sqrt[d]]];
fin2=fin1 /. ArcSin[Sqrt[1-xx_^2]]->Pi/2-ArcSin[xx];
fin1
]/;SameQ[Head[expr],Log]

LogToArcSin[expr_]:=Module[{expr2,i,clist,length},
expr2 = expr;
clist = {};
length = Length[expr2];
If[length<1,Return[expr]];
For[i=1,i<=length,++i,
AppendTo[clist, LogToArcSin[expr2[[i]]]]
](* for *);
expr2 = (clist/.List ->Head[expr2]);
expr2]/;Not[FreeQ[expr,Log]]


LogToArcSin[expr_]:= expr

Clear[Gegenbauer0Print,GegenbauerWarning]

Gegenbauer0Print[GegenbauerC[kkk_,0,xxx_]]:= Module[{},
Print["ps-info: GegenbauerC[",kkk,",0,",xxx,"] is not supported"];
Return [Null]
]

Gegenbauer0Print[expr_]:= Map[Gegenbauer0Print,expr]/;
Not[FreeQ[expr,GegenbauerC[kk_,aa_,xx_]]]

Gegenbauer0Print[expr_]:= Null

GegenbauerWarning[GegenbauerC[n_,a_,x_],list1_]:= 
Module[{list,length,i,already},
list:= list1;already =False;
length= Length[list];
For[i=1,i<=length,++i,
If[SameQ[list[[i]],a],already = True];
] (* For *);
If[!already,Print["ps-warning: ", a," is assumed to be non-zero."];
AppendTo[list,a]
] (* if !already  *);
list
]

GegenbauerWarning[function_,list1_]:=Module[{list,length,i},
list:= list1;
length= Length[function];
For[i=1,i<=length,++i,
list= GegenbauerWarning[function[[i]],list]
]  (* for  *)
]/;
   (Length[function]>0)&&!FreeQ[function,GegenbauerC]

GegenbauerWarning[function_,list_]:= list

Clear[Convert,Convert1]
Convert[expr_,x_]:= Convert[expr,x,5]

Convert[expr11_,x111_,max11_]:=Module[{},
Print["ps-info: ",InputForm[x111]," is not a valid variable."];
HoldForm[Convert[expr11,x111,max11]]]/;!SameQ[Head[x111],Symbol]


Convert[expr11_,x111_,max11_]:=Module[{},
Print["ps-warning: Please unassign a with Clear[a]."];
HoldForm[Convert[expr11,x111,max11]]]/;(!SameQ[Head[Global`a],Symbol]||
   !SameQ[ToString[Head[Global`a[anything___]]],"a"])

Convert[expr11_,x111_,max11_]:=Module[{(*expr111*)},
(* 
ConvertReturnValue=4 -> FindRecursion versagt
ConvertReturnValue=3 _> DSolve versagt
ConvertReturnValue=2 -> Konstanten ungeloest
ConvertReturnValue=1 -> Pattern spricht nicht an
ConvertReturnValue=0 -> Prozedurverlauf korrekt
ConvertReturnValue=-1 -> Prozedur abgebrochen

Angabe klappt nur korrekt, falls lediglich eine einzelne Summe
konvertiert wird.
*)
ConvertReturnValue=-1;

Convert1[ff_+g_,x_,max_]:=Convert1[ff,x,max]+Convert1[g,x,max];
Convert1[a_*ff_,x_,max_]:=a*Convert1[ff,x,max] /; FreeQ[a,x];
Convert1[ff_,x_,max_]:= ff/;FreeQ[ff,x];
Convert1[x_^m_.,x_,max_]:=x^m;
Convert1[Sum[expr_.*x_^(m_.*k_+b_.),{k_,n_,Infinity}],x_,max_]:=
   Convert1[Sum[(expr/.k->k+n)*x^(m*k+(n*m+b)),{k,0,Infinity}],x,max]/;n!=0;

Convert1[Sum[expr_.*x_^(m_.*k_+b_.),{k_,0,Infinity}],x_,max_]:=
Module[{i,j,jj,(*n,*)left,right,ak,bk,recursion,flast,order,
Csol,sol,neworder,containsk,de,xshift},
Off[DSolve::dnim,Solve::trace];
limitlist ={};
ak = expr(*/.  Sin[Times[Rational[1,n_], k, Pi]]->
 (E^(I*k*Pi/n) - E^((-I)*k*Pi/n));
ak =  ak /. Cos[Times[Rational[1,n_], k, Pi]]->(E^(I*k*Pi/n) +
E^((-I)*k*Pi/n))*);
If[Not[IntegerQ[max]],max=4];
{rectime,recursion}  = Timing[FindRecursion[ak,k,max,Global`a][[1]]];
  If[!FreeQ[recursion,FindRecursion], ConvertReturnValue=4;
  Return[Sum[expr*x^(m*k+b),{k,0,Infinity}]]
  ];
  RE = recursion =  SimpSinCos[recursion];
  If[PSPrintMessages&&!SameQ[recursion,1],
     Print["         ",InputForm[recursion/.{a->Global`a,k->Global`k}]==0]];
  If[FreeQ[recursion,k],
  Return[Sum[expr*x^(m*k+b),{k,0,Infinity}]]
  ,
recursion = recursion/.Global`a[anything_]->
       PowerSeries`Private`a[anything];
  flast=Factor[Last[recursion]];
  recursion = Collect[recursion,a[k]];
  recursionfactor=1;
  Do[containsk[jj]=1;
  recursionpart[jj]=(recursion[[jj]]/(recursion[[jj]] /. a[anything_]->1))[[1]];
  If[
  Not[SameQ[Simplify[(recursion /. k->-Coefficient[recursionpart[jj],k,0]) /.
  a[anything_]-> If[anything<0,0,(ak/.k->anything)]],0]],
  containsk[jj]=recursionpart[jj]]
  ,
  {jj,2,Length[recursion]}];
  recursionfactor=Product[containsk[jj],{jj,2,Length[recursion]}];
  recursion=Collect[recursion*recursionfactor,a[k]];
  xshift=SmallestZeroOfPolyminal[Last[recursion]/a[k],k]; 
  de = backsubst[recursion,k,f,x];
  DE = de = Numerator[Together[de]];
  While[NumberQ[Denominator[Together[de/x]]],de= Expand[de/x]];
  If[PSPrintMessages,
   Print["ps-info: DE: "];Print["         ",
   DEout[de/.f->Global`F,Global`F,x]];
   Print["ps-info: Trying to solve DE ..."]];
  sol = DSolve[de == 0, f[x],x];
  neworder = COrder[sol[[1,1,2]]];
  If[Not[FreeQ[sol[[1,1,2]],DSolve`t]],	
  If[PSPrintMessages,
     Print["ps-info: DSolve`t encountered"]];
     sol[[1,1,2]] = (C[++neworder]+(sol[[1,1,2]] /.
     Integrate[expr3_,{DSolve`t,C[iii_],x}]->
     HoldForm[Integrate[HoldForm[expr3/.DSolve`t->x],x]]));
     sol[[1,1,2]] = sol[[1,1,2]]/. HoldForm->Together;
 ];
    If[Not[FreeQ[sol,DSolve]],
     If[PSPrintMessages,
	Print["ps-info: DSolve fails"]];
     ConvertReturnValue=3;
     Return[Sum[expr*x^(m*k+b),{k,0,Infinity}]]  ,
 If[PSPrintMessages,
  Print["ps-info: DSolve computes "];
 Print["         ",InputForm[sol[[1,1,2]]]]];
   (* If  *);
sol = sol/.sol[[1,1,2]]-> Together[sol[[1,1,2]]];
sol = sol/.sol[[1,1,2]]-> Map[Together,sol[[1,1,2]]]; (* twice necessarily*)
sol = sol/.sol[[1,1,2]]->EliminateNegativeLogarithms[sol[[1,1,2]]];
sol = sol/.sol[[1,1,2]]->SimpConst[sol[[1,1,2]],x];
sol = Simplify[sol/. ArcTanhRule];
  neworder = COrder[sol[[1,1,2]]];	
  {sol[[1,1,2]],neworder} = CRefresh[sol[[1,1,2]],neworder];
  If[PSPrintMessages,
  Print["ps-info: expression rearranged:"];
   Print["         ",InputForm[sol[[1,1,2]]]]];
     If[FreeQ[sol,HypergeometricU] &&
        FreeQ[sol,Hypergeometric1F1],
	{qtime,qlist}= Timing[ComputeQlist[ak,sol,neworder,xshift,x,k]];
       {Csoltime,Csol} =
       Timing[Solve[qlist,Table[C[jj],{jj,1,neworder}]]],
       Csol={};
       If[PSPrintMessages,
       Print["ps-info: Solve not applied (hypergeometric)"]];
       ConvertReturnValue=2
       ](* FreeQ[sol,HypergeometricU]*);
     If[SameQ[Flatten[Csol],{}] || 
        Not[FreeQ[Csol,Solve]]||Not[FreeQ[Csol,DirectedInfinity]],
       presol=sol,
       presol=Flatten[sol /.Csol];
];
     On[DSolve::dnim,Solve];
     endsol = Map[Together,Simplify[x^b*
	    (Flatten[presol][[1,2]]/.x->x^m)]];
     endsol
    ]  (* if Not[FreeQ[sol,DSolve]]*)  
  ] (*  If FreeQ[recursion,k] *)	
]; (* module Convert1 *)

Convert1[expr_,x_,max_]:= expr;

(* main  *)
If[Not[FreeQ[expr11,GegenbauerC[kkk_,0,xxx_]]],
Gegenbauer0Print[expr11];
Return[HoldForm[Convert[expr11,x111,max11]]]
];
If[Not[FreeQ[expr11,GegenbauerC[kkk_,aaa_,xxx_]]],
GegenbauerWarning[expr11,{}]];

If[Not[FreeQ[expr11,C]], 
       expr111= expr11/.C->CC;
       x11 =x111/.C->CC;
       If[PSPrintMessages,
	      Print["ps-info: C renamed to CC"]],
       expr111 = expr11;
       x11 =x111];
If[Not[FreeQ[expr11,N]],
       expr111= expr11/.N->NN;
        x11 =x111/.N->NN;
       If[PSPrintMessages,
              Print["ps-info: N renamed to NN"]],
       expr111 = expr11;
       x11 =x111];
expr111 = Convert1[expr111,x11,max11];
If[Not[FreeQ[expr111,Convert1]]||Not[FreeQ[expr111,C]],Return[expr111]];
expr1111 =(expr111 //. AbsRules);
If[Not[(*FreeQ[expr111,Complex]||*)FreeQ[expr111,Log]],
expr111 =Simplify[LogToArcSin[expr111]]];
expr111 = expr111//.Power[Power[xx_,pp_ ], Rational[1,
2]]->Holder[xx^pp];
expr111 = expr111//. Power[Power[xx_,pp_ ], Rational[-1,
2]]->1/Holder[xx^pp];
expr111 = (expr111//.Holder -> SimpSqrt);
expr111 = (Expand[expr111]//. AbsRules);
expr111 = Together[expr111];
expr111 = (expr111//.AbsRules);
expr111 = Together[expr111/. {Cosh[x_]->(E^x+E^(-x))/2,Sinh[x_]->(E^x-E^(-x))/2}];
expr111 = Simplify[expr111]//.AbsRules;
expr111 = Expand[expr111];
If[Not[FreeQ[expr111,Complex]],expr111 = 
(expr111/.ArcSin[Sqrt[x_]]->I ArcSinh[Sqrt[-x]])];
If[Not[FreeQ[expr111,Complex]],expr111 =
(expr111/.Times[Complex[0, x_],Power[y_,1/2]]->Power[-y,1/2])];
If[Not[FreeQ[expr111,Complex]],expr111 =
(expr111/.Times[Complex[0, x_],Power[y_,-1/2]]->Power[-y,-1/2])];
expr111 = (expr111//.AbsRules);
If[Not[FreeQ[expr11,C]],
       expr111= expr111/.CC>C;
       If[PSPrintMessages,
              Print["ps-info: CC renamed back to C"]],
         ];
If[Not[FreeQ[expr11,N]],
       expr111= expr111/.NN->N;
       If[PSPrintMessages,
              Print["ps-info: NN renamed back to N"]],
         ];
If[SameQ[ConvertReturnValue,4]||SameQ[ConvertReturnValue,3],
Return[HoldForm[Convert[expr11,x111,max11]]]];
ConvertReturnValue=0;
If[Length[expr1111]<Length[expr111],expr1111,expr111,expr111]
]

PowerSeries[function_,x_,Infinity,order_]:=Module[{temp},
asympt = False;
temp = PowerSeries[function/.x->1/x,x,0,order];
temp/.x->1/x
]


(* PACKAGE *)
Protect[
ComplexFactor,ComplexApart,SimpleDE,DEtoRE,SimpleRE,DEOrder,
PowerSeries,PS,Convert,SimpByRecursion,FindRecursion,
AsymptPowerSeries,Bateman,Hankel1, Hankel2, KummerM, KummerU,
WhittakerM,WhittakerW, StruveH, StruveL, Erfc, Abramowitz, NormalIntegral,
psprint,psprintoff,nopsprint,REtoDE,SumtoDE]

End[]  (*Private  *)
EndPackage[]

Null


